Stellar Mergers with HPX-Kokkos and SYCL: Methods of using an Asynchronous Many-Task Runtime System with SYCL

Ranging from NVIDIA GPUs to AMD GPUs and Intel GPUs: Given the heterogeneity of available accelerator cards within current supercomputers, portability is a key aspect for modern HPC applications. In Octo-Tiger, we rely on Kokkos and its various execution spaces for portable compute kernels. In turn, we use HPX to coordinate kernel launches, CPU tasks, and communication. This combination allows us to have a fine interleaving between portable CPU/GPU computations and communication, enabling scalability on various supercomputers. However, for HPX and Kokkos to work together optimally, we need to be able to treat Kokkos kernels as HPX tasks. Otherwise, instead of integrating asynchronous Kokkos kernel launches into HPX's task graph, we would have to actively wait for them with fence commands, which wastes CPU time better spent otherwise. Using an integration layer called HPX-Kokkos, treating Kokkos kernels as tasks already works for some Kokkos execution spaces (like the CUDA one), but not for others (like the SYCL one). In this work, we started making Octo-Tiger and HPX itself compatible with SYCL. To do so, we introduce numerous software changes, most notably an HPX-SYCL integration. This integration allows us to treat SYCL events as HPX tasks, which in turn allows us to better integrate Kokkos by extending the support of HPX-Kokkos to also fully support Kokkos' SYCL execution space. We show two ways to implement this HPX-SYCL integration and test them using Octo-Tiger and its Kokkos kernels, on both an NVIDIA A100 and an AMD MI100. We find modest, yet noticeable, speedups by enabling this integration, even when just running simple single-node scenarios with Octo-Tiger where communication and CPU utilization are not yet an issue.

==> figures/A100_runs/all_spaces_agg.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "blast_cuda_results.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

#gpu_name="AMD MI100"
#gpu_name_short="MI100"
gpu_name="NVIDIA A100"
gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

number_cpu_cores=32
number_gpu_executors=1
#number_agg_kernels=1
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == number_cpu_cores) & (cuda_raw_data['GPU Executors'] == number_gpu_executors)]
filtered_data = filtered_data.loc[(cuda_raw_data['GPU Executors'] > 0)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

sycl_run_kokkos_sycl = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_cuda = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")] 
sycl_run_cuda = filtered_data.loc[(filtered_data['Backend'] == "CUDA")] 

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([sycl_run_cuda['Compute Time'].min() - 30, sycl_run_kokkos_sycl['Compute Time'].max() + 300])
ax.set_ylabel("Time-per-timestep in ms")

ax.set_xlabel("Number Max Aggregation")

plot1 = ax.plot(
    sycl_run_kokkos_sycl['Max Aggregation'],
    sycl_run_kokkos_sycl['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep using Kokkos SYCL ')
plot2 = ax.plot(
    sycl_run_kokkos_cuda['Max Aggregation'],
    sycl_run_kokkos_cuda['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='green',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep using Kokkos CUDA ')
plot3 = ax.plot(
    sycl_run_cuda['Max Aggregation'],
    sycl_run_cuda['Compute Time'],
    '--x', markersize=10,
    linewidth=4,
    c='darkgreen',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep using CUDA ')
ax.set_xscale('log')
ax.set_yscale('log')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_cuda['Max Aggregation'],
              labels=sycl_run_cuda['Max Aggregation'])
ax.set_yticks(ticks=sycl_run_cuda['Compute Time'][0:6],
        labels=sycl_run_cuda['Compute Time'][0:6].astype(int))
ax.legend()
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep on various backends (1 GPU executor)")
plt.savefig("backend_performance_"+gpu_name_short+"_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"exec.pdf",
                format="pdf", bbox_inches="tight")
plt.show()


==> figures/A100_runs/all_spaces_executors.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "blast_cuda_results.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

#gpu_name="AMD MI100"
#gpu_name_short="MI100"
gpu_name="NVIDIA A100"
gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

number_cpu_cores=32
#number_gpu_executors=8
number_agg_kernels=1
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == number_cpu_cores) & (cuda_raw_data['Max Aggregation'] == number_agg_kernels)]
filtered_data = filtered_data.loc[(cuda_raw_data['GPU Executors'] > 0)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

sycl_run_kokkos_sycl = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_cuda = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")] 
sycl_run_cuda = filtered_data.loc[(filtered_data['Backend'] == "CUDA")] 

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([100, 1500])
ax.set_ylabel("Time-per-timestep in ms")

ax.set_xlabel("Number GPU Executors")

plot1 = ax.plot(
    sycl_run_kokkos_sycl['GPU Executors'],
    sycl_run_kokkos_sycl['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep using Kokkos SYCL ')
plot2 = ax.plot(
    sycl_run_kokkos_cuda['GPU Executors'],
    sycl_run_kokkos_cuda['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='green',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep using Kokkos CUDA ')
plot3 = ax.plot(
    sycl_run_cuda['GPU Executors'],
    sycl_run_cuda['Compute Time'],
    '--x', markersize=10,
    linewidth=4,
    c='darkgreen',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep using CUDA ')
ax.set_xscale('log')
ax.set_yscale('log')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_cuda['GPU Executors'],
              labels=sycl_run_cuda['GPU Executors'])
ax.set_yticks(ticks=sycl_run_cuda['Compute Time'],
              labels=sycl_run_cuda['Compute Time'].astype(int))
ax.legend()
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep on various backends (no dynamic work aggregation)")
plt.savefig("backend_performance_"+gpu_name_short+"_"+str(number_cpu_cores)+"cores_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")
plt.show()


==> figures/A100_runs/all_spaces_overview.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "a100_results_2.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

#gpu_name="AMD MI100"
#gpu_name_short="MI100"
gpu_name="NVIDIA A100"
gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
cuda_raw_data['Compute Time'] = cuda_raw_data['Compute Time'] / 15.0 * 1000.0
cuda_raw_data = cuda_raw_data.loc[(cuda_raw_data['Backend'] != 'KOKKOS_SYCL')]
print(cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS_SYCL [fence patch 1]')]['Backend'])
cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS_SYCL [fence patch 1]')] = cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS_SYCL [fence patch 1]')].assign(Backend = 'KOKKOS_SYCL:\n32 Cores\n32 GPU executors\n8 Max aggregation')
cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'CUDA')] = cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'CUDA')].assign(Backend = 'CUDA:\n32 Cores\n128 GPU executors\n4 Max aggregation')
cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS_CUDA')] = cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS_CUDA')].assign(Backend = 'KOKKOS CUDA:\n32 Cores\n64 GPU executors\n8 Max aggregation')
cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'LEGACY CPU')] = cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'LEGACY CPU')].assign(Backend = 'LEGACY CPU:\n32 Cores\nautovectorization only')
cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS [CPU only with SIMD]')] = cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS [CPU only with SIMD]')].assign(Backend = 'KOKKOS CPU-only :\n32 Cores\n explicit SIMD')
cuda_raw_data = cuda_raw_data.loc[(cuda_raw_data['Backend'] != 'KOKKOS_SYCL [fence patch 1]')]
cuda_raw_data = cuda_raw_data.loc[(cuda_raw_data['Backend'] != 'KOKKOS_SYCL [remove integration 1]')]
cuda_raw_data = cuda_raw_data.loc[(cuda_raw_data['Backend'] != 'KOKKOS_SYCL [fence patch 1 - remove integration 1]')]
#print(cuda_raw_data)
cuda_raw_data["Compute Time"] = cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

best_runs = cuda_raw_data.loc[best_runs_raw]
best_runs=best_runs.sort_values(by='Compute Time')
plt.rcParams.update({'font.size': 18})
fig,bla = plt.subplots()
fig.set_size_inches(6, 10)

barlist=bla.barh(best_runs['Backend'],best_runs['Compute Time'], height=0.4, label='Time-per-timestep in ms', edgecolor = "black" )
barlist[4].set_color('gray')
barlist[4].set_edgecolor('black')
barlist[3].set_color('darkgray')
barlist[3].set_edgecolor('black')
barlist[0].set_color('green')
barlist[0].set_edgecolor('black')
barlist[1].set_color('darkgreen')
barlist[1].set_edgecolor('black')
barlist[2].set_color('orange')
barlist[2].set_edgecolor('black')
bla.bar_label(bla.containers[0])
bla.set_xlim([0, 650])
bla.set_xlabel("Time-per-timestep in ms")
bla.set_ylabel("Compute backend")
plt.savefig("overview_backend_performance_"+gpu_name_short+".pdf",
                format="pdf", bbox_inches="tight")


plt.show()


==> figures/A100_runs/graph_speedup_A100_agg_scaling.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "a100_results_2.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

#gpu_name="AMD MI100"
#gpu_name_short="MI100"
gpu_name="NVIDIA A100"
gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

number_cpu_cores=32
number_gpu_executors=1
#number_agg_kernels=1
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == number_cpu_cores) & (cuda_raw_data['GPU Executors'] == number_gpu_executors)]
filtered_data = filtered_data.loc[(cuda_raw_data['GPU Executors'] > 0)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

# Integration Speedup: Extract SYCL runs where the kokkos patch was applied (with and without integration)
print("Async speedup with Kokkos patch")
sycl_run_kokkos_patch_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1 - remove integration 1]")] 
sycl_run_kokkos_patch_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_patch_integration.reset_index(drop=False, inplace=True)
sycl_run_kokkos_patch_no_integration.reset_index(drop=False, inplace=True)

sycl_run_kokkos_patch_integration["Compute Time no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] 
sycl_run_kokkos_patch_integration["Compute Time Difference wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] - sycl_run_kokkos_patch_integration['Compute Time']
sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_integration['Compute Time']
best_speedup_id=sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup=sycl_run_kokkos_patch_integration.loc[best_speedup_id]
best_speedup_baseline=sycl_run_kokkos_patch_no_integration.loc[best_speedup_id]
print(sycl_run_kokkos_patch_integration)
sycl_run_kokkos_patch_integration["Base2"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_no_integration['Compute Time']
sycl_run_kokkos_patch_integration["Base"] = sycl_run_kokkos_patch_integration[['Base2', 'Compute Time Speedup wrt no Integration']].min(axis=1)
print(best_speedup)
print(best_speedup_baseline)




# Integration Speedup: Extract SYCL runs where the kokkos patch was NOT applied (with and without integration)
print("Async speedup without Kokkos patch")
sycl_run_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [remove integration 1]")] 
sycl_run_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_integration.reset_index(drop=False, inplace=True)
sycl_run_no_integration.reset_index(drop=False, inplace=True)

sycl_run_integration["Compute Time no Integration"] = sycl_run_no_integration['Compute Time'] 
sycl_run_integration["Compute Time Difference wrt no Integration"] = sycl_run_no_integration['Compute Time'] - sycl_run_integration['Compute Time']
sycl_run_integration["Compute Time Speedup wrt no Integration"] = sycl_run_no_integration['Compute Time'] / sycl_run_integration['Compute Time']
best_speedup_id_no_patch=sycl_run_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup_no_patch=sycl_run_integration.loc[best_speedup_id_no_patch]
best_speedup_baseline_no_patch=sycl_run_no_integration.loc[best_speedup_id_no_patch]
print(sycl_run_integration)
print(best_speedup_no_patch)
print(best_speedup_baseline_no_patch)

# Kokkos Patch Speedup: Extract SYCL runs where the kokkos patch with integration (with and without kokkos patch)
print("Kokkos patch speedup with async")
sycl_run_no_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_patch.reset_index(drop=False, inplace=True)
sycl_run_no_patch.reset_index(drop=False, inplace=True)

sycl_run_patch["Compute Time no patch"] = sycl_run_no_patch['Compute Time'] 
sycl_run_patch["Compute Time Difference wrt no patch"] = sycl_run_no_patch['Compute Time'] - sycl_run_patch['Compute Time']
sycl_run_patch["Compute Time Speedup wrt no patch"] = sycl_run_no_patch['Compute Time'] / sycl_run_patch['Compute Time']
sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
best_speedup_id_no_patch2=sycl_run_patch["Compute Time Speedup wrt no patch"].idxmax()
best_speedup_no_patch2=sycl_run_patch.loc[best_speedup_id_no_patch2]
best_speedup_baseline_no_patch2=sycl_run_no_patch.loc[best_speedup_id_no_patch]
print(sycl_run_patch)
print(best_speedup_no_patch2)
print(best_speedup_baseline_no_patch2)

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_kokkos_patch_integration['Compute Time no Integration'].max()])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Base2'],
    color='red',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
plot3 = ax2.bar(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Compute Time Speedup wrt no Integration'],
    color='green',
    alpha = 1.0,
    label='HPX-SYCL ON Speedup (w.r.t to OFF)', width=0.33*np.array(sycl_run_kokkos_patch_integration['Max Aggregation']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['Max Aggregation']), log=True,ec="k", align="center")
ax2.set_ylabel("HPX-SYCL ON Speedup (w.r.t to OFF)")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number Max Aggregation [log]")

plot1 = ax.plot(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Compute Time no Integration'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL OFF')
plot2 = ax.plot(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL ON')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_kokkos_patch_integration['Max Aggregation'],
              labels=sycl_run_kokkos_patch_integration['Max Aggregation'])
ticks_tmp = sycl_run_kokkos_patch_integration['Compute Time'][0:6].astype(int).tolist()
ticks_tmp.append(100)
ticks_tmp.append(1000)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
#ax.set_yticks(ticks=sycl_run_kokkos_patch_integration['Compute Time'][0:6],
#        labels=sycl_run_kokkos_patch_integration['Compute Time'][0:6].astype(int))
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[1.0, 1.2, 1.4],
              labels=[1.0, 1.2, 1.4])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend()
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep with and without the HPX-SYCL Integration\n (Using "+str(number_cpu_cores)+" HPX worker threads and "+str(number_gpu_executors)+" GPU executor)")
plt.savefig("async_speedup_A100_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"executors.pdf",
                format="pdf", bbox_inches="tight")
plt.show()

# Plot Kokkos patch speedup
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_patch['Compute Time no patch'].max()])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3 = ax2.bar(
    sycl_run_patch['Max Aggregation'],
    sycl_run_patch['Compute Time Speedup wrt no patch'],
    color='darkgreen',
    alpha = 1.0,
    label='Kokkos Patch Speedup', width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_patch['Max Aggregation'],
    sycl_run_patch['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
ax2.set_ylabel("Kokkos Patch Speedup")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number Max Aggregation [log]")

plot1 = ax.plot(
    sycl_run_patch['Max Aggregation'],
    sycl_run_patch['Compute Time no patch'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep without Kokkos fence patch')
plot2 = ax.plot(
    sycl_run_patch['Max Aggregation'],
    sycl_run_patch['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='darkgreen',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep with Kokkos fence patch')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_patch['Max Aggregation'],
              labels=sycl_run_patch['Max Aggregation'])
ticks_tmp = sycl_run_patch['Compute Time'][0:6].astype(int).tolist()
ticks_tmp.append(100)
ticks_tmp.append(1000)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
#ax.set_yticks(ticks=sycl_run_patch['Compute Time'][0:6],
#        labels=sycl_run_patch['Compute Time'][0:6].astype(int))
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[1.0, 1.2, 1.4],
              labels=[1.0, 1.2, 1.4])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend(loc=1)
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a NVIDIA A100:\n Time-per-timestep with and without the Kokkos patch\n (Using "+str(number_cpu_cores)+" HPX worker threads and "+str(number_gpu_executors)+" GPU executor)")
plt.savefig("kokkos_patch_speedup_"+str(gpu_name_short)+"_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"executors.pdf",
                format="pdf", bbox_inches="tight")
plt.show()





==> figures/A100_runs/graph_speedup_A100_best_combination.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "a100_results_2.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

#gpu_name="AMD MI100"
#gpu_name_short="MI100"
gpu_name="NVIDIA A100"
gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

number_gpu_executors=32
number_agg_kernels=8
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == number_gpu_executors) & (cuda_raw_data['Max Aggregation'] == number_agg_kernels)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

# Integration Speedup: Extract SYCL runs where the kokkos patch was applied (with and without integration)
print("Async speedup with Kokkos patch")
sycl_run_kokkos_patch_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1 - remove integration 1]")] 
sycl_run_kokkos_patch_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_patch_integration.reset_index(drop=False, inplace=True)
sycl_run_kokkos_patch_no_integration.reset_index(drop=False, inplace=True)

sycl_run_kokkos_patch_integration["Compute Time no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] 
sycl_run_kokkos_patch_integration["Compute Time Difference wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] - sycl_run_kokkos_patch_integration['Compute Time']
sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_integration['Compute Time']
best_speedup_id=sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup=sycl_run_kokkos_patch_integration.loc[best_speedup_id]
best_speedup_baseline=sycl_run_kokkos_patch_no_integration.loc[best_speedup_id]
print(sycl_run_kokkos_patch_integration)
sycl_run_kokkos_patch_integration["Base"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_no_integration['Compute Time']
print(best_speedup)
print(best_speedup_baseline)




# Integration Speedup: Extract SYCL runs where the kokkos patch was NOT applied (with and without integration)
# print("Async speedup without Kokkos patch")
# sycl_run_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [remove integration 1]")] 
# sycl_run_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
# sycl_run_integration.reset_index(drop=False, inplace=True)
# sycl_run_no_integration.reset_index(drop=False, inplace=True)

# sycl_run_integration["Compute Time no Integration"] = sycl_run_no_integration['Compute Time'] 
# sycl_run_integration["Compute Time Difference wrt no Integration"] = sycl_run_no_integration['Compute Time'] - sycl_run_integration['Compute Time']
# sycl_run_integration["Compute Time Speedup wrt no Integration"] = sycl_run_no_integration['Compute Time'] / sycl_run_integration['Compute Time']
# best_speedup_id_no_patch=sycl_run_integration["Compute Time Speedup wrt no Integration"].idxmax()
# best_speedup_no_patch=sycl_run_integration.loc[best_speedup_id_no_patch]
# best_speedup_baseline_no_patch=sycl_run_no_integration.loc[best_speedup_id_no_patch]
# print(sycl_run_integration)
# print(best_speedup_no_patch)
# print(best_speedup_baseline_no_patch)

# Kokkos Patch Speedup: Extract SYCL runs where the kokkos patch with integration (with and without kokkos patch)
print("Kokkos patch speedup with async")
sycl_run_no_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_patch.reset_index(drop=False, inplace=True)
sycl_run_no_patch.reset_index(drop=False, inplace=True)

sycl_run_patch["Compute Time no patch"] = sycl_run_no_patch['Compute Time'] 
sycl_run_patch["Compute Time Difference wrt no patch"] = sycl_run_no_patch['Compute Time'] - sycl_run_patch['Compute Time']
sycl_run_patch["Compute Time Speedup wrt no patch"] = sycl_run_no_patch['Compute Time'] / sycl_run_patch['Compute Time']
sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
# best_speedup_id_no_patch2=sycl_run_patch["Compute Time Speedup wrt no patch"].idxmax()
# best_speedup_no_patch2=sycl_run_patch.loc[best_speedup_id_no_patch2]
# best_speedup_baseline_no_patch2=sycl_run_no_patch.loc[best_speedup_id_no_patch]
# print(sycl_run_patch)
# print(best_speedup_no_patch2)
# print(best_speedup_baseline_no_patch2)

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.5])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_kokkos_patch_integration['Compute Time no Integration'].max()])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3 = ax2.bar(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Compute Time Speedup wrt no Integration'],
    color='green',
    alpha = 1.0,
    label='HPX-SYCL ON Speedup (w.r.t to OFF)', width=0.33*np.array(sycl_run_kokkos_patch_integration['Cores']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['Cores']), log=True,ec="k", align="center")
ax2.set_ylabel("HPX-SYCL ON Speedup (w.r.t to OFF)")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number HPX Worker Threads [log]")

plot1 = ax.plot(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Compute Time no Integration'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL OFF')
plot2 = ax.plot(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL ON')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_kokkos_patch_integration['Cores'],
              labels=sycl_run_kokkos_patch_integration['Cores'])
ticks_tmp = sycl_run_kokkos_patch_integration['Compute Time'].astype(int).tolist()
#ticks_tmp.append(100)
#ticks_tmp.append(1000)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
#ax.set_yticks(ticks=sycl_run_kokkos_patch_integration['Compute Time'],
#              labels=sycl_run_kokkos_patch_integration['Compute Time'].astype(int))
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[1.0, 1.2, 1.4],
              labels=[1.0, 1.2, 1.4])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend()
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep with and without the HPX-SYCL Integration\n (Using "+str(number_gpu_executors)+" GPU executors and aggregate up to "+str(number_agg_kernels)+" kernels per launch)")
plt.savefig("async_speedup_A100_"+str(number_gpu_executors)+"exec_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")
plt.show()

# Plot Kokkos patch speedup
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.5])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_patch['Compute Time no patch'].max()])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3 = ax2.bar(
    sycl_run_patch['Cores'],
    sycl_run_patch['Compute Time Speedup wrt no patch'],
    color='darkgreen',
    alpha = 1.0,
    label='Kokkos Patch Speedup', width=0.33*np.array(sycl_run_patch['Cores']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_patch['Cores'],
    sycl_run_patch['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_patch['Cores']), log=True,ec="k", align="center")
ax2.set_ylabel("Kokkos Patch Speedup")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number HPX Worker Threads [log]")

plot1 = ax.plot(
    sycl_run_patch['Cores'],
    sycl_run_patch['Compute Time no patch'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep without Kokkos fence patch')
plot2 = ax.plot(
    sycl_run_patch['Cores'],
    sycl_run_patch['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='darkgreen',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep with Kokkos fence patch')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_patch['Cores'],
              labels=sycl_run_patch['Cores'])
ticks_tmp = sycl_run_patch['Compute Time'][0:6].astype(int).tolist()
#ticks_tmp.append(100)
#ticks_tmp.append(1000)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
#ax.set_yticks(ticks=sycl_run_patch['Compute Time'],
#              labels=sycl_run_patch['Compute Time'].astype(int))
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[1.0, 1.2, 1.4],
              labels=[1.0, 1.2, 1.4])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend(loc=1)
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a NVIDIA A100:\n Time-per-timestep with and without the Kokkos patch\n (Using "+str(number_gpu_executors)+" GPU executors and aggregate up to "+str(number_agg_kernels)+" kernels per launch)")
plt.savefig("kokkos_patch_speedup_"+str(gpu_name_short)+"_"+str(number_gpu_executors)+"exec_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")
plt.show()





==> figures/A100_runs/graph_speedup_A100_executor_scaling.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "a100_results_2.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

#gpu_name="AMD MI100"
#gpu_name_short="MI100"
gpu_name="NVIDIA A100"
gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

number_cpu_cores=32
#number_gpu_executors=8
number_agg_kernels=1
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == number_cpu_cores) & (cuda_raw_data['Max Aggregation'] == number_agg_kernels)]
filtered_data = filtered_data.loc[(cuda_raw_data['GPU Executors'] > 0)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

# Integration Speedup: Extract SYCL runs where the kokkos patch was applied (with and without integration)
print("Async speedup with Kokkos patch")
sycl_run_kokkos_patch_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1 - remove integration 1]")] 
sycl_run_kokkos_patch_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_patch_integration.reset_index(drop=False, inplace=True)
sycl_run_kokkos_patch_no_integration.reset_index(drop=False, inplace=True)

sycl_run_kokkos_patch_integration["Compute Time no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] 
sycl_run_kokkos_patch_integration["Compute Time Difference wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] - sycl_run_kokkos_patch_integration['Compute Time']
sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_integration['Compute Time']
best_speedup_id=sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup=sycl_run_kokkos_patch_integration.loc[best_speedup_id]
best_speedup_baseline=sycl_run_kokkos_patch_no_integration.loc[best_speedup_id]
print(sycl_run_kokkos_patch_integration)
sycl_run_kokkos_patch_integration["Base2"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_no_integration['Compute Time']
sycl_run_kokkos_patch_integration["Base"] = sycl_run_kokkos_patch_integration[['Base2', 'Compute Time Speedup wrt no Integration']].min(axis=1)
print(best_speedup)
print(best_speedup_baseline)




# Integration Speedup: Extract SYCL runs where the kokkos patch was NOT applied (with and without integration)
# print("Async speedup without Kokkos patch")
# sycl_run_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [remove integration 1]")] 
# sycl_run_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
# sycl_run_integration.reset_index(drop=False, inplace=True)
# sycl_run_no_integration.reset_index(drop=False, inplace=True)

# sycl_run_integration["Compute Time no Integration"] = sycl_run_no_integration['Compute Time'] 
# sycl_run_integration["Compute Time Difference wrt no Integration"] = sycl_run_no_integration['Compute Time'] - sycl_run_integration['Compute Time']
# sycl_run_integration["Compute Time Speedup wrt no Integration"] = sycl_run_no_integration['Compute Time'] / sycl_run_integration['Compute Time']
# best_speedup_id_no_patch=sycl_run_integration["Compute Time Speedup wrt no Integration"].idxmax()
# best_speedup_no_patch=sycl_run_integration.loc[best_speedup_id_no_patch]
# best_speedup_baseline_no_patch=sycl_run_no_integration.loc[best_speedup_id_no_patch]
# print(sycl_run_integration)
# print(best_speedup_no_patch)
# print(best_speedup_baseline_no_patch)

# Kokkos Patch Speedup: Extract SYCL runs where the kokkos patch with integration (with and without kokkos patch)
print("Kokkos patch speedup with async")
sycl_run_no_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_patch.reset_index(drop=False, inplace=True)
sycl_run_no_patch.reset_index(drop=False, inplace=True)

sycl_run_patch["Compute Time no patch"] = sycl_run_no_patch['Compute Time'] 
sycl_run_patch["Compute Time Difference wrt no patch"] = sycl_run_no_patch['Compute Time'] - sycl_run_patch['Compute Time']
sycl_run_patch["Compute Time Speedup wrt no patch"] = sycl_run_no_patch['Compute Time'] / sycl_run_patch['Compute Time']
sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
# best_speedup_id_no_patch2=sycl_run_patch["Compute Time Speedup wrt no patch"].idxmax()
# best_speedup_no_patch2=sycl_run_patch.loc[best_speedup_id_no_patch2]
# best_speedup_baseline_no_patch2=sycl_run_no_patch.loc[best_speedup_id_no_patch]
# print(sycl_run_patch)
# print(best_speedup_no_patch2)
# print(best_speedup_baseline_no_patch2)

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([120, sycl_run_kokkos_patch_integration['Compute Time no Integration'].max()])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Base2'],
    color='red',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
plot3 = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Compute Time Speedup wrt no Integration'],
    color='green',
    alpha = 1.0,
    label='HPX-SYCL ON Speedup (w.r.t to OFF)', width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
ax2.set_ylabel("HPX-SYCL ON Speedup (w.r.t to OFF)")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number GPU Executors [log]")

plot1 = ax.plot(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Compute Time no Integration'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL OFF')
plot2 = ax.plot(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL ON')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_kokkos_patch_integration['GPU Executors'],
              labels=sycl_run_kokkos_patch_integration['GPU Executors'])
ticks_tmp = sycl_run_kokkos_patch_integration['Compute Time'][0:6].astype(int).tolist()
ticks_tmp.append(100)
ticks_tmp.append(1000)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[1.0, 1.2, 1.4],
              labels=[1.0, 1.2, 1.4])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend()
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep with and without the HPX-SYCL Integration\n (Using "+str(number_cpu_cores)+" HPX worker threads, without dynamic work aggregation)")
plt.savefig("async_speedup_A100_"+str(number_cpu_cores)+"cores_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")
plt.show()

# Plot Kokkos patch speedup
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([120, sycl_run_patch['Compute Time no patch'].max()])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3 = ax2.bar(
    sycl_run_patch['GPU Executors'],
    sycl_run_patch['Compute Time Speedup wrt no patch'],
    color='darkgreen',
    alpha = 1.0,
    label='Kokkos Patch Speedup', width=0.33*np.array(sycl_run_patch['GPU Executors']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_patch['GPU Executors'],
    sycl_run_patch['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_patch['GPU Executors']), log=True,ec="k", align="center")
ax2.set_ylabel("Kokkos Patch Speedup")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number GPU Executors [log]")

plot1 = ax.plot(
    sycl_run_patch['GPU Executors'],
    sycl_run_patch['Compute Time no patch'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep without Kokkos fence patch')
plot2 = ax.plot(
    sycl_run_patch['GPU Executors'],
    sycl_run_patch['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='darkgreen',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep with Kokkos fence patch')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_patch['GPU Executors'],
              labels=sycl_run_patch['GPU Executors'])
ticks_tmp = sycl_run_patch['Compute Time'][0:6].astype(int).tolist()
ticks_tmp.append(100)
ticks_tmp.append(1000)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
#ax.set_yticks(ticks=sycl_run_patch['Compute Time'][0:6],
#        labels=sycl_run_patch['Compute Time'].astype(int)[0:6])
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[1.0, 1.2, 1.4],
              labels=[1.0, 1.2, 1.4])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend(loc=1)
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a NVIDIA A100:\n Time-per-timestep with and without the Kokkos patch\n (Using "+str(number_cpu_cores)+" HPX worker threads, without dynamic work aggregation)")
plt.savefig("kokkos_patch_speedup_"+str(gpu_name_short)+"_"+str(number_cpu_cores)+"cores_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")
plt.show()





==> figures/A100_runs/host_task/graph_speedup_A100_host_task_combinations.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "results_comm1_host_tasks_eager.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

#gpu_name="AMD MI100"
#gpu_name_short="MI100"
gpu_name="NVIDIA A100"
gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

#number_cpu_cores=32
number_gpu_executors=32
number_agg_kernels=8
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == number_gpu_executors) & (cuda_raw_data['Max Aggregation'] == number_agg_kernels)]
filtered_data = filtered_data.loc[(cuda_raw_data['GPU Executors'] > 0)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

# Integration Speedup: Extract SYCL runs where the kokkos patch was applied (with and without integration)
print("Async speedup with Kokkos patch")
sycl_run_kokkos_patch_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1 - remove integration 1]")] 
sycl_run_kokkos_patch_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_patch_integration.reset_index(drop=False, inplace=True)
sycl_run_kokkos_patch_no_integration.reset_index(drop=False, inplace=True)

sycl_run_kokkos_patch_integration["Compute Time no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] 
sycl_run_kokkos_patch_integration["Compute Time Difference wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] - sycl_run_kokkos_patch_integration['Compute Time']
sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_integration['Compute Time']
best_speedup_id=sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup=sycl_run_kokkos_patch_integration.loc[best_speedup_id]
best_speedup_baseline=sycl_run_kokkos_patch_no_integration.loc[best_speedup_id]
print(sycl_run_kokkos_patch_integration)
sycl_run_kokkos_patch_integration["Base2"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_no_integration['Compute Time']
sycl_run_kokkos_patch_integration["Base"] = sycl_run_kokkos_patch_integration[['Base2', 'Compute Time Speedup wrt no Integration']].min(axis=1)
print(best_speedup)
print(best_speedup_baseline)




# Integration Speedup: Extract SYCL runs where the kokkos patch was NOT applied (with and without integration)
print("Async speedup without Kokkos patch")
sycl_run_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [remove integration 1]")] 
sycl_run_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_integration.reset_index(drop=False, inplace=True)
sycl_run_no_integration.reset_index(drop=False, inplace=True)

sycl_run_integration["Compute Time no Integration"] = sycl_run_no_integration['Compute Time'] 
sycl_run_integration["Compute Time Difference wrt no Integration"] = sycl_run_no_integration['Compute Time'] - sycl_run_integration['Compute Time']
sycl_run_integration["Compute Time Speedup wrt no Integration"] = sycl_run_no_integration['Compute Time'] / sycl_run_integration['Compute Time']
best_speedup_id_no_patch=sycl_run_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup_no_patch=sycl_run_integration.loc[best_speedup_id_no_patch]
best_speedup_baseline_no_patch=sycl_run_no_integration.loc[best_speedup_id_no_patch]
print(sycl_run_integration)
print(best_speedup_no_patch)
print(best_speedup_baseline_no_patch)

# Kokkos Patch Speedup: Extract SYCL runs where the kokkos patch with integration (with and without kokkos patch)
print("Kokkos patch speedup with async")
sycl_run_no_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_patch.reset_index(drop=False, inplace=True)
sycl_run_no_patch.reset_index(drop=False, inplace=True)

sycl_run_patch["Compute Time no patch"] = sycl_run_no_patch['Compute Time'] 
sycl_run_patch["Compute Time Difference wrt no patch"] = sycl_run_no_patch['Compute Time'] - sycl_run_patch['Compute Time']
sycl_run_patch["Compute Time Speedup wrt no patch"] = sycl_run_no_patch['Compute Time'] / sycl_run_patch['Compute Time']
sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
best_speedup_id_no_patch2=sycl_run_patch["Compute Time Speedup wrt no patch"].idxmax()
best_speedup_no_patch2=sycl_run_patch.loc[best_speedup_id_no_patch2]
best_speedup_baseline_no_patch2=sycl_run_no_patch.loc[best_speedup_id_no_patch]
print(sycl_run_patch)
print(best_speedup_no_patch2)
print(best_speedup_baseline_no_patch2)

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_kokkos_patch_integration['Compute Time no Integration'].max() + 2000])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3_base2 = ax2.bar(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Base2'],
    color='red', label='HPX-SYCL ON Speedup (w.r.t to OFF)',
    alpha = 0.2, width=0.33*np.array(sycl_run_kokkos_patch_integration['Cores']), log=True,ec="k", align="center")
plot3 = ax2.bar(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Compute Time Speedup wrt no Integration'],
    color='green',
    alpha = 1.0,
    width=0.33*np.array(sycl_run_kokkos_patch_integration['Cores']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['Cores']), log=True,ec="k", align="center")
ax2.set_ylabel("HPX-SYCL ON Speedup (w.r.t to OFF)")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number HPX Worker Threads [log]")

plot1 = ax.plot(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Compute Time no Integration'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL OFF')
plot2 = ax.plot(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL ON')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
#ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_kokkos_patch_integration['Cores'],
              labels=sycl_run_kokkos_patch_integration['Cores'])
#ticks_tmp = sycl_run_kokkos_patch_integration['Compute Time'][0:6].tolist()
ticks_tmp = []
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time'].max()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time'].min()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time no Integration'].max()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time no Integration'].min()))
ticks_tmp.append(100)
print(ticks_tmp)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[0.2, 0.4, 0.6, 0.8, 1.0, 1.2],
              labels=[0.2, 0.4, 0.6, 0.8, 1.0, 1.2])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend(loc=1)
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep with and without the (host task) HPX-SYCL Integration\n (Using "+str(number_gpu_executors)+" GPU executors, with up to " + str(number_agg_kernels) + " kernels aggregated)")
plt.savefig("host_task_async_speedup_A100_"+str(number_gpu_executors)+"exec_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")

# Plot Kokkos patch speedup
#plt.rcParams.update({'font.size': 18})
#fig, ax = plt.subplots()
#fig.set_size_inches(12, 10)
#ax = plt.gca()
##plt.grid(axis="y")
#ax2 = ax.twinx()
#ax2.set_ylim([0.0, 4.0])
##ax.set_ylim([2.0, 30]) #.. with no aggregation
#ax.set_ylim([40, sycl_run_patch['Compute Time no patch'].max()])
#ax2.axhline(
#    1.0,
#    linestyle='--', alpha=0.25,
#    color='k')
#plot3 = ax2.bar(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time Speedup wrt no patch'],
#    color='darkgreen',
#    alpha = 1.0,
#    label='Kokkos Patch Speedup', width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
#plot3_base = ax2.bar(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Base'],
#    color='darkgray',
#    alpha = 1.0, width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
#ax2.set_ylabel("Kokkos Patch Speedup")
#ax.set_ylabel("Time-per-timestep in ms")
#ax.set_xlabel("Number Max Aggregation")

#plot1 = ax.plot(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time no patch'],
#    '--o', markersize=10,
#    linewidth=4,
#    c='gray',
#    alpha=1.00,
#    markeredgecolor='black',
#    label='Time-per-timestep without Kokkos fence patch')
#plot2 = ax.plot(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time'],
#    '--o', markersize=10,
#    linewidth=4,
#    c='darkgreen',
#    alpha=1.00,
#    markeredgecolor='black',
#    label='Time-per-timestep with Kokkos fence patch')
#ax.set_xscale('log')
#ax.set_yscale('log')
#ax2.set_yscale('linear')
#ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax.set_xticks(ticks=sycl_run_patch['Max Aggregation'],
#              labels=sycl_run_patch['Max Aggregation'])
#ax.set_yticks(ticks=sycl_run_patch['Compute Time'][0:6],
#        labels=sycl_run_patch['Compute Time'][0:6].astype(int))
#ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax2.set_yticks(ticks=[1.0, 1.1, 1.2, 1.3, 1.4, 1.5],
#              labels=[1.0, 1.1, 1.2, 1.3, 1.4, 1.5])
#ax2.bar_label(plot3, fmt='%.2fx')
#ax.legend(loc=1)
#ax2.legend(loc=4)
#ax.set_title("Sedov Blast Wave Scenario on a NVIDIA A100:\n Time-per-timestep with and without the Kokkos patch\n (Using "+str(number_cpu_cores)+" GPU executors and "+str(number_gpu_executors)+" GPU executors)")
#plt.savefig("kokkos_patch_speedup_"+str(gpu_name_short)+"_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"executors.pdf",
#                format="pdf", bbox_inches="tight")
#plt.show()





==> figures/A100_runs/host_task/graph_speedup_A100_host_task_executor.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "results_comm1_host_tasks_eager.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

#gpu_name="AMD MI100"
#gpu_name_short="MI100"
gpu_name="NVIDIA A100"
gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

number_cpu_cores=32
#number_gpu_executors=1
number_agg_kernels=1
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == number_cpu_cores) & (cuda_raw_data['Max Aggregation'] == number_agg_kernels)]
filtered_data = filtered_data.loc[(cuda_raw_data['GPU Executors'] > 0)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

# Integration Speedup: Extract SYCL runs where the kokkos patch was applied (with and without integration)
print("Async speedup with Kokkos patch")
sycl_run_kokkos_patch_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1 - remove integration 1]")] 
sycl_run_kokkos_patch_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_patch_integration.reset_index(drop=False, inplace=True)
sycl_run_kokkos_patch_no_integration.reset_index(drop=False, inplace=True)

sycl_run_kokkos_patch_integration["Compute Time no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] 
sycl_run_kokkos_patch_integration["Compute Time Difference wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] - sycl_run_kokkos_patch_integration['Compute Time']
sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_integration['Compute Time']
best_speedup_id=sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup=sycl_run_kokkos_patch_integration.loc[best_speedup_id]
best_speedup_baseline=sycl_run_kokkos_patch_no_integration.loc[best_speedup_id]
print(sycl_run_kokkos_patch_integration)
sycl_run_kokkos_patch_integration["Base2"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_no_integration['Compute Time']
sycl_run_kokkos_patch_integration["Base"] = sycl_run_kokkos_patch_integration[['Base2', 'Compute Time Speedup wrt no Integration']].min(axis=1)
print(best_speedup)
print(best_speedup_baseline)




# Integration Speedup: Extract SYCL runs where the kokkos patch was NOT applied (with and without integration)
print("Async speedup without Kokkos patch")
sycl_run_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [remove integration 1]")] 
sycl_run_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_integration.reset_index(drop=False, inplace=True)
sycl_run_no_integration.reset_index(drop=False, inplace=True)

sycl_run_integration["Compute Time no Integration"] = sycl_run_no_integration['Compute Time'] 
sycl_run_integration["Compute Time Difference wrt no Integration"] = sycl_run_no_integration['Compute Time'] - sycl_run_integration['Compute Time']
sycl_run_integration["Compute Time Speedup wrt no Integration"] = sycl_run_no_integration['Compute Time'] / sycl_run_integration['Compute Time']
best_speedup_id_no_patch=sycl_run_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup_no_patch=sycl_run_integration.loc[best_speedup_id_no_patch]
best_speedup_baseline_no_patch=sycl_run_no_integration.loc[best_speedup_id_no_patch]
print(sycl_run_integration)
print(best_speedup_no_patch)
print(best_speedup_baseline_no_patch)

# Kokkos Patch Speedup: Extract SYCL runs where the kokkos patch with integration (with and without kokkos patch)
print("Kokkos patch speedup with async")
sycl_run_no_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_patch.reset_index(drop=False, inplace=True)
sycl_run_no_patch.reset_index(drop=False, inplace=True)

sycl_run_patch["Compute Time no patch"] = sycl_run_no_patch['Compute Time'] 
sycl_run_patch["Compute Time Difference wrt no patch"] = sycl_run_no_patch['Compute Time'] - sycl_run_patch['Compute Time']
sycl_run_patch["Compute Time Speedup wrt no patch"] = sycl_run_no_patch['Compute Time'] / sycl_run_patch['Compute Time']
sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
best_speedup_id_no_patch2=sycl_run_patch["Compute Time Speedup wrt no patch"].idxmax()
best_speedup_no_patch2=sycl_run_patch.loc[best_speedup_id_no_patch2]
best_speedup_baseline_no_patch2=sycl_run_no_patch.loc[best_speedup_id_no_patch]
print(sycl_run_patch)
print(best_speedup_no_patch2)
print(best_speedup_baseline_no_patch2)

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_kokkos_patch_integration['Compute Time no Integration'].max() + 2000])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3_base2 = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Base2'],
    color='red', label='HPX-SYCL ON Speedup (w.r.t to OFF)',
    alpha = 0.2, width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
plot3 = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Compute Time Speedup wrt no Integration'],
    color='green',
    alpha = 1.0,
    width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
ax2.set_ylabel("HPX-SYCL ON Speedup (w.r.t to OFF)")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number GPU Executors [log]")

plot1 = ax.plot(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Compute Time no Integration'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL OFF')
plot2 = ax.plot(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL ON')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
#ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_kokkos_patch_integration['GPU Executors'],
              labels=sycl_run_kokkos_patch_integration['GPU Executors'])
#ticks_tmp = sycl_run_kokkos_patch_integration['Compute Time'][0:6].tolist()
ticks_tmp = []
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time'].max()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time'].min()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time no Integration'].max()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time no Integration'].min()))
ticks_tmp.append(100)
ticks_tmp.append(1000)
print(ticks_tmp)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[0.2, 0.4, 0.6],
              labels=[0.2, 0.4, 0.6])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend(loc=1)
ax2.legend(loc=5)
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep with and without the (host task) HPX-SYCL Integration\n (Using "+str(number_cpu_cores)+" HPX worker threads, without dynamic work aggregation)")
plt.savefig("host_task_async_speedup_A100_"+str(number_cpu_cores)+"cores_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")

# Plot Kokkos patch speedup
#plt.rcParams.update({'font.size': 18})
#fig, ax = plt.subplots()
#fig.set_size_inches(12, 10)
#ax = plt.gca()
##plt.grid(axis="y")
#ax2 = ax.twinx()
#ax2.set_ylim([0.0, 4.0])
##ax.set_ylim([2.0, 30]) #.. with no aggregation
#ax.set_ylim([40, sycl_run_patch['Compute Time no patch'].max()])
#ax2.axhline(
#    1.0,
#    linestyle='--', alpha=0.25,
#    color='k')
#plot3 = ax2.bar(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time Speedup wrt no patch'],
#    color='darkgreen',
#    alpha = 1.0,
#    label='Kokkos Patch Speedup', width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
#plot3_base = ax2.bar(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Base'],
#    color='darkgray',
#    alpha = 1.0, width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
#ax2.set_ylabel("Kokkos Patch Speedup")
#ax.set_ylabel("Time-per-timestep in ms")
#ax.set_xlabel("Number Max Aggregation")

#plot1 = ax.plot(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time no patch'],
#    '--o', markersize=10,
#    linewidth=4,
#    c='gray',
#    alpha=1.00,
#    markeredgecolor='black',
#    label='Time-per-timestep without Kokkos fence patch')
#plot2 = ax.plot(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time'],
#    '--o', markersize=10,
#    linewidth=4,
#    c='darkgreen',
#    alpha=1.00,
#    markeredgecolor='black',
#    label='Time-per-timestep with Kokkos fence patch')
#ax.set_xscale('log')
#ax.set_yscale('log')
#ax2.set_yscale('linear')
#ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax.set_xticks(ticks=sycl_run_patch['Max Aggregation'],
#              labels=sycl_run_patch['Max Aggregation'])
#ax.set_yticks(ticks=sycl_run_patch['Compute Time'][0:6],
#        labels=sycl_run_patch['Compute Time'][0:6].astype(int))
#ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax2.set_yticks(ticks=[1.0, 1.1, 1.2, 1.3, 1.4, 1.5],
#              labels=[1.0, 1.1, 1.2, 1.3, 1.4, 1.5])
#ax2.bar_label(plot3, fmt='%.2fx')
#ax.legend(loc=1)
#ax2.legend(loc=4)
#ax.set_title("Sedov Blast Wave Scenario on a NVIDIA A100:\n Time-per-timestep with and without the Kokkos patch\n (Using "+str(number_cpu_cores)+" GPU executors and "+str(number_gpu_executors)+" GPU executors)")
#plt.savefig("kokkos_patch_speedup_"+str(gpu_name_short)+"_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"executors.pdf",
#                format="pdf", bbox_inches="tight")
#plt.show()





==> figures/A100_runs/host_task/graph_speedup_A100_host_task_scaling.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "results_comm1_host_tasks_eager.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

#gpu_name="AMD MI100"
#gpu_name_short="MI100"
gpu_name="NVIDIA A100"
gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

number_cpu_cores=32
number_gpu_executors=1
#number_agg_kernels=1
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == number_cpu_cores) & (cuda_raw_data['GPU Executors'] == number_gpu_executors)]
filtered_data = filtered_data.loc[(cuda_raw_data['GPU Executors'] > 0)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

# Integration Speedup: Extract SYCL runs where the kokkos patch was applied (with and without integration)
print("Async speedup with Kokkos patch")
sycl_run_kokkos_patch_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1 - remove integration 1]")] 
sycl_run_kokkos_patch_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_patch_integration.reset_index(drop=False, inplace=True)
sycl_run_kokkos_patch_no_integration.reset_index(drop=False, inplace=True)

sycl_run_kokkos_patch_integration["Compute Time no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] 
sycl_run_kokkos_patch_integration["Compute Time Difference wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] - sycl_run_kokkos_patch_integration['Compute Time']
sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_integration['Compute Time']
best_speedup_id=sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup=sycl_run_kokkos_patch_integration.loc[best_speedup_id]
best_speedup_baseline=sycl_run_kokkos_patch_no_integration.loc[best_speedup_id]
print(sycl_run_kokkos_patch_integration)
sycl_run_kokkos_patch_integration["Base2"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_no_integration['Compute Time']
sycl_run_kokkos_patch_integration["Base"] = sycl_run_kokkos_patch_integration[['Base2', 'Compute Time Speedup wrt no Integration']].min(axis=1)
print(best_speedup)
print(best_speedup_baseline)




# Integration Speedup: Extract SYCL runs where the kokkos patch was NOT applied (with and without integration)
print("Async speedup without Kokkos patch")
sycl_run_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [remove integration 1]")] 
sycl_run_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_integration.reset_index(drop=False, inplace=True)
sycl_run_no_integration.reset_index(drop=False, inplace=True)

sycl_run_integration["Compute Time no Integration"] = sycl_run_no_integration['Compute Time'] 
sycl_run_integration["Compute Time Difference wrt no Integration"] = sycl_run_no_integration['Compute Time'] - sycl_run_integration['Compute Time']
sycl_run_integration["Compute Time Speedup wrt no Integration"] = sycl_run_no_integration['Compute Time'] / sycl_run_integration['Compute Time']
best_speedup_id_no_patch=sycl_run_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup_no_patch=sycl_run_integration.loc[best_speedup_id_no_patch]
best_speedup_baseline_no_patch=sycl_run_no_integration.loc[best_speedup_id_no_patch]
print(sycl_run_integration)
print(best_speedup_no_patch)
print(best_speedup_baseline_no_patch)

# Kokkos Patch Speedup: Extract SYCL runs where the kokkos patch with integration (with and without kokkos patch)
print("Kokkos patch speedup with async")
sycl_run_no_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_patch.reset_index(drop=False, inplace=True)
sycl_run_no_patch.reset_index(drop=False, inplace=True)

sycl_run_patch["Compute Time no patch"] = sycl_run_no_patch['Compute Time'] 
sycl_run_patch["Compute Time Difference wrt no patch"] = sycl_run_no_patch['Compute Time'] - sycl_run_patch['Compute Time']
sycl_run_patch["Compute Time Speedup wrt no patch"] = sycl_run_no_patch['Compute Time'] / sycl_run_patch['Compute Time']
sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
best_speedup_id_no_patch2=sycl_run_patch["Compute Time Speedup wrt no patch"].idxmax()
best_speedup_no_patch2=sycl_run_patch.loc[best_speedup_id_no_patch2]
best_speedup_baseline_no_patch2=sycl_run_no_patch.loc[best_speedup_id_no_patch]
print(sycl_run_patch)
print(best_speedup_no_patch2)
print(best_speedup_baseline_no_patch2)

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_kokkos_patch_integration['Compute Time no Integration'].max() + 2000])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3_base2 = ax2.bar(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Base2'],
    color='red', label='HPX-SYCL ON Speedup (w.r.t to OFF)',
    alpha = 0.2, width=0.33*np.array(sycl_run_kokkos_patch_integration['Max Aggregation']), log=True,ec="k", align="center")
plot3 = ax2.bar(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Compute Time Speedup wrt no Integration'],
    color='green',
    alpha = 1.0,
    width=0.33*np.array(sycl_run_kokkos_patch_integration['Max Aggregation']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['Max Aggregation']), log=True,ec="k", align="center")
ax2.set_ylabel("HPX-SYCL ON Speedup (w.r.t to OFF)")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number Max Aggregation [log]")

plot1 = ax.plot(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Compute Time no Integration'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL OFF')
plot2 = ax.plot(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL ON')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
#ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_kokkos_patch_integration['Max Aggregation'],
              labels=sycl_run_kokkos_patch_integration['Max Aggregation'])
#ticks_tmp = sycl_run_kokkos_patch_integration['Compute Time'][0:6].tolist()
ticks_tmp = []
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time'].max()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time'].min()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time no Integration'].max()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time no Integration'].min()))
ticks_tmp.append(100)
ticks_tmp.append(1000)
print(ticks_tmp)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[0.2, 0.4, 0.6],
              labels=[0.2, 0.4, 0.6])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend(loc=1)
ax2.legend(loc=5)
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep with and without the (host task) HPX-SYCL Integration\n (Using "+str(number_cpu_cores)+" HPX worker threads and "+str(number_gpu_executors)+" GPU executor)")
plt.savefig("host_task_async_speedup_A100_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"executors.pdf",
                format="pdf", bbox_inches="tight")

# Plot Kokkos patch speedup
#plt.rcParams.update({'font.size': 18})
#fig, ax = plt.subplots()
#fig.set_size_inches(12, 10)
#ax = plt.gca()
##plt.grid(axis="y")
#ax2 = ax.twinx()
#ax2.set_ylim([0.0, 4.0])
##ax.set_ylim([2.0, 30]) #.. with no aggregation
#ax.set_ylim([40, sycl_run_patch['Compute Time no patch'].max()])
#ax2.axhline(
#    1.0,
#    linestyle='--', alpha=0.25,
#    color='k')
#plot3 = ax2.bar(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time Speedup wrt no patch'],
#    color='darkgreen',
#    alpha = 1.0,
#    label='Kokkos Patch Speedup', width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
#plot3_base = ax2.bar(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Base'],
#    color='darkgray',
#    alpha = 1.0, width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
#ax2.set_ylabel("Kokkos Patch Speedup")
#ax.set_ylabel("Time-per-timestep in ms")
#ax.set_xlabel("Number Max Aggregation")

#plot1 = ax.plot(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time no patch'],
#    '--o', markersize=10,
#    linewidth=4,
#    c='gray',
#    alpha=1.00,
#    markeredgecolor='black',
#    label='Time-per-timestep without Kokkos fence patch')
#plot2 = ax.plot(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time'],
#    '--o', markersize=10,
#    linewidth=4,
#    c='darkgreen',
#    alpha=1.00,
#    markeredgecolor='black',
#    label='Time-per-timestep with Kokkos fence patch')
#ax.set_xscale('log')
#ax.set_yscale('log')
#ax2.set_yscale('linear')
#ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax.set_xticks(ticks=sycl_run_patch['Max Aggregation'],
#              labels=sycl_run_patch['Max Aggregation'])
#ax.set_yticks(ticks=sycl_run_patch['Compute Time'][0:6],
#        labels=sycl_run_patch['Compute Time'][0:6].astype(int))
#ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax2.set_yticks(ticks=[1.0, 1.1, 1.2, 1.3, 1.4, 1.5],
#              labels=[1.0, 1.1, 1.2, 1.3, 1.4, 1.5])
#ax2.bar_label(plot3, fmt='%.2fx')
#ax.legend(loc=1)
#ax2.legend(loc=4)
#ax.set_title("Sedov Blast Wave Scenario on a NVIDIA A100:\n Time-per-timestep with and without the Kokkos patch\n (Using "+str(number_cpu_cores)+" GPU executors and "+str(number_gpu_executors)+" GPU executors)")
#plt.savefig("kokkos_patch_speedup_"+str(gpu_name_short)+"_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"executors.pdf",
#                format="pdf", bbox_inches="tight")
#plt.show()





==> figures/MI100_runs/all_spaces_overview_hip.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "mi100_results_2.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

gpu_name="AMD MI100"
gpu_name_short="MI100"
#gpu_name="NVIDIA A100"
#gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
cuda_raw_data['Compute Time'] = cuda_raw_data['Compute Time'] / 15.0 * 1000.0
cuda_raw_data = cuda_raw_data.loc[(cuda_raw_data['Backend'] != 'KOKKOS_SYCL')]
print(cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS_SYCL [fence patch 1]')]['Backend'])
cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS_SYCL [fence patch 1]')] = cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS_SYCL [fence patch 1]')].assign(Backend = 'KOKKOS_SYCL:\n32 Cores\n8 GPU executors\n32 Max aggregation')
cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'HIP')] = cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'HIP')].assign(Backend = 'HIP:\n32 Cores\n16 GPU executors\n16 Max aggregation')
cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS_HIP')] = cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS_HIP')].assign(Backend = 'KOKKOS HIP:\n32 Cores\n128 GPU executors\n32 Max aggregation')
cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'LEGACY CPU')] = cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'LEGACY CPU')].assign(Backend = 'LEGACY CPU:\n32 Cores\nautovectorization only')
cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS [CPU only with SIMD]')] = cuda_raw_data.loc[(cuda_raw_data['Backend'] == 'KOKKOS [CPU only with SIMD]')].assign(Backend = 'KOKKOS CPU-only :\n32 Cores\n explicit SIMD')
cuda_raw_data = cuda_raw_data.loc[(cuda_raw_data['Backend'] != 'KOKKOS_SYCL [fence patch 1]')]
cuda_raw_data = cuda_raw_data.loc[(cuda_raw_data['Backend'] != 'KOKKOS_SYCL [remove integration 1]')]
cuda_raw_data = cuda_raw_data.loc[(cuda_raw_data['Backend'] != 'KOKKOS_SYCL [fence patch 1 - remove integration 1]')]
#print(cuda_raw_data)
cuda_raw_data["Compute Time"] = cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

best_runs = cuda_raw_data.loc[best_runs_raw]
best_runs=best_runs.sort_values(by='Compute Time')
plt.rcParams.update({'font.size': 18})
fig,bla = plt.subplots()
fig.set_size_inches(6, 10)

barlist=bla.barh(best_runs['Backend'],best_runs['Compute Time'], height=0.4, label='Time-per-timestep in ms', edgecolor = "black" )
barlist[4].set_color('gray')
barlist[4].set_edgecolor('black')
barlist[3].set_color('darkgray')
barlist[3].set_edgecolor('black')
barlist[0].set_color('green')
barlist[0].set_edgecolor('black')
barlist[1].set_color('darkgreen')
barlist[1].set_edgecolor('black')
barlist[2].set_color('orange')
barlist[2].set_edgecolor('black')
bla.bar_label(bla.containers[0])
bla.set_xlim([0, 700])
bla.set_xlabel("Time-per-timestep in ms")
bla.set_ylabel("Compute backend")
plt.savefig("overview_backend_performance_"+gpu_name_short+".pdf",
                format="pdf", bbox_inches="tight")


plt.show()


==> figures/MI100_runs/graph_speedup_MI100_agg_scaling.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "mi100_results_2.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

gpu_name="AMD MI100"
gpu_name_short="MI100"
#gpu_name="NVIDIA A100"
#gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

number_cpu_cores=32
number_gpu_executors=1
#number_agg_kernels=1
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == number_cpu_cores) & (cuda_raw_data['GPU Executors'] == number_gpu_executors)]
filtered_data = filtered_data.loc[(cuda_raw_data['GPU Executors'] > 0)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

# Integration Speedup: Extract SYCL runs where the kokkos patch was applied (with and without integration)
print("Async speedup with Kokkos patch")
sycl_run_kokkos_patch_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1 - remove integration 1]")] 
sycl_run_kokkos_patch_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_patch_integration.reset_index(drop=False, inplace=True)
sycl_run_kokkos_patch_no_integration.reset_index(drop=False, inplace=True)

sycl_run_kokkos_patch_integration["Compute Time no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] 
sycl_run_kokkos_patch_integration["Compute Time Difference wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] - sycl_run_kokkos_patch_integration['Compute Time']
sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_integration['Compute Time']
best_speedup_id=sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup=sycl_run_kokkos_patch_integration.loc[best_speedup_id]
best_speedup_baseline=sycl_run_kokkos_patch_no_integration.loc[best_speedup_id]
print(sycl_run_kokkos_patch_integration)
sycl_run_kokkos_patch_integration["Base2"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_no_integration['Compute Time']
sycl_run_kokkos_patch_integration["Base"] = sycl_run_kokkos_patch_integration[['Base2', 'Compute Time Speedup wrt no Integration']].min(axis=1)
print(best_speedup)
print(best_speedup_baseline)




# Integration Speedup: Extract SYCL runs where the kokkos patch was NOT applied (with and without integration)
print("Async speedup without Kokkos patch")
sycl_run_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [remove integration 1]")] 
sycl_run_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_integration.reset_index(drop=False, inplace=True)
sycl_run_no_integration.reset_index(drop=False, inplace=True)

sycl_run_integration["Compute Time no Integration"] = sycl_run_no_integration['Compute Time'] 
sycl_run_integration["Compute Time Difference wrt no Integration"] = sycl_run_no_integration['Compute Time'] - sycl_run_integration['Compute Time']
sycl_run_integration["Compute Time Speedup wrt no Integration"] = sycl_run_no_integration['Compute Time'] / sycl_run_integration['Compute Time']
best_speedup_id_no_patch=sycl_run_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup_no_patch=sycl_run_integration.loc[best_speedup_id_no_patch]
best_speedup_baseline_no_patch=sycl_run_no_integration.loc[best_speedup_id_no_patch]
print(sycl_run_integration)
print(best_speedup_no_patch)
print(best_speedup_baseline_no_patch)

# Kokkos Patch Speedup: Extract SYCL runs where the kokkos patch with integration (with and without kokkos patch)
print("Kokkos patch speedup with async")
sycl_run_no_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_patch.reset_index(drop=False, inplace=True)
sycl_run_no_patch.reset_index(drop=False, inplace=True)

sycl_run_patch["Compute Time no patch"] = sycl_run_no_patch['Compute Time'] 
sycl_run_patch["Compute Time Difference wrt no patch"] = sycl_run_no_patch['Compute Time'] - sycl_run_patch['Compute Time']
sycl_run_patch["Compute Time Speedup wrt no patch"] = sycl_run_no_patch['Compute Time'] / sycl_run_patch['Compute Time']
sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
best_speedup_id_no_patch2=sycl_run_patch["Compute Time Speedup wrt no patch"].idxmax()
best_speedup_no_patch2=sycl_run_patch.loc[best_speedup_id_no_patch2]
best_speedup_baseline_no_patch2=sycl_run_no_patch.loc[best_speedup_id_no_patch]
print(sycl_run_patch)
print(best_speedup_no_patch2)
print(best_speedup_baseline_no_patch2)

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_kokkos_patch_integration['Compute Time no Integration'].max()])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Base2'],
    color='red',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
plot3 = ax2.bar(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Compute Time Speedup wrt no Integration'],
    color='green',
    alpha = 1.0,
    label='HPX-SYCL ON Speedup (w.r.t to OFF)', width=0.33*np.array(sycl_run_kokkos_patch_integration['Max Aggregation']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['Max Aggregation']), log=True,ec="k", align="center")
ax2.set_ylabel("HPX-SYCL ON Speedup (w.r.t to OFF)")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number Max Aggregation [log]")

plot1 = ax.plot(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Compute Time no Integration'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL OFF')
plot2 = ax.plot(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL ON')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_kokkos_patch_integration['Max Aggregation'],
              labels=sycl_run_kokkos_patch_integration['Max Aggregation'])
ticks_tmp = sycl_run_kokkos_patch_integration['Compute Time'][0:6].astype(int).tolist()
ticks_tmp.append(100)
ticks_tmp.append(1000)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
#ax.set_yticks(ticks=sycl_run_kokkos_patch_integration['Compute Time'][0:6],
#        labels=sycl_run_kokkos_patch_integration['Compute Time'][0:6].astype(int))
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[1.0, 1.2, 1.4],
              labels=[1.0, 1.2, 1.4])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend()
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep with and without the HPX-SYCL Integration\n (Using "+str(number_cpu_cores)+" HPX worker threads and "+str(number_gpu_executors)+" GPU executor)")
plt.savefig("async_speedup_"+gpu_name_short+"_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"executors.pdf",
                format="pdf", bbox_inches="tight")
plt.show()

# Plot Kokkos patch speedup
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_patch['Compute Time no patch'].max()])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3 = ax2.bar(
    sycl_run_patch['Max Aggregation'],
    sycl_run_patch['Compute Time Speedup wrt no patch'],
    color='darkgreen',
    alpha = 1.0,
    label='Kokkos Patch Speedup', width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_patch['Max Aggregation'],
    sycl_run_patch['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
ax2.set_ylabel("Kokkos Patch Speedup")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number Max Aggregation [log]")

plot1 = ax.plot(
    sycl_run_patch['Max Aggregation'],
    sycl_run_patch['Compute Time no patch'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep without Kokkos fence patch')
plot2 = ax.plot(
    sycl_run_patch['Max Aggregation'],
    sycl_run_patch['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='darkgreen',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep with Kokkos fence patch')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_patch['Max Aggregation'],
              labels=sycl_run_patch['Max Aggregation'])
ticks_tmp = sycl_run_patch['Compute Time'][0:6].astype(int).tolist()
ticks_tmp.append(100)
ticks_tmp.append(1000)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
#ax.set_yticks(ticks=sycl_run_patch['Compute Time'][0:6],
#        labels=sycl_run_patch['Compute Time'][0:6].astype(int))
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[1.0, 1.2, 1.4],
              labels=[1.0, 1.2, 1.4])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend(loc=1)
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a "+str(gpu_name)+":\n Time-per-timestep with and without the Kokkos patch\n (Using "+str(number_cpu_cores)+" HPX worker threads and "+str(number_gpu_executors)+" GPU executor)")
plt.savefig("kokkos_patch_speedup_"+str(gpu_name_short)+"_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"executors.pdf",
                format="pdf", bbox_inches="tight")
plt.show()





==> figures/MI100_runs/graph_speedup_MI100_best_combinations.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "mi100_results_2.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

gpu_name="AMD MI100"
gpu_name_short="MI100"
#gpu_name="NVIDIA A100"
#gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

number_gpu_executors=8
number_agg_kernels=32
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] < 64) & (cuda_raw_data['GPU Executors'] == number_gpu_executors) & (cuda_raw_data['Max Aggregation'] == number_agg_kernels)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

# Integration Speedup: Extract SYCL runs where the kokkos patch was applied (with and without integration)
print("Async speedup with Kokkos patch")
sycl_run_kokkos_patch_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1 - remove integration 1]")] 
sycl_run_kokkos_patch_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_patch_integration.reset_index(drop=False, inplace=True)
sycl_run_kokkos_patch_no_integration.reset_index(drop=False, inplace=True)

sycl_run_kokkos_patch_integration["Compute Time no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] 
sycl_run_kokkos_patch_integration["Compute Time Difference wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] - sycl_run_kokkos_patch_integration['Compute Time']
sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_integration['Compute Time']
best_speedup_id=sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup=sycl_run_kokkos_patch_integration.loc[best_speedup_id]
best_speedup_baseline=sycl_run_kokkos_patch_no_integration.loc[best_speedup_id]
print(sycl_run_kokkos_patch_integration)
sycl_run_kokkos_patch_integration["Base"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_no_integration['Compute Time']
print(best_speedup)
print(best_speedup_baseline)




# Integration Speedup: Extract SYCL runs where the kokkos patch was NOT applied (with and without integration)
print("Async speedup without Kokkos patch")
sycl_run_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [remove integration 1]")] 
sycl_run_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_integration.reset_index(drop=False, inplace=True)
sycl_run_no_integration.reset_index(drop=False, inplace=True)

sycl_run_integration["Compute Time no Integration"] = sycl_run_no_integration['Compute Time'] 
sycl_run_integration["Compute Time Difference wrt no Integration"] = sycl_run_no_integration['Compute Time'] - sycl_run_integration['Compute Time']
sycl_run_integration["Compute Time Speedup wrt no Integration"] = sycl_run_no_integration['Compute Time'] / sycl_run_integration['Compute Time']
best_speedup_id_no_patch=sycl_run_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup_no_patch=sycl_run_integration.loc[best_speedup_id_no_patch]
best_speedup_baseline_no_patch=sycl_run_no_integration.loc[best_speedup_id_no_patch]
print(sycl_run_integration)
print(best_speedup_no_patch)
print(best_speedup_baseline_no_patch)

# Kokkos Patch Speedup: Extract SYCL runs where the kokkos patch with integration (with and without kokkos patch)
print("Kokkos patch speedup with async")
sycl_run_no_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_patch.reset_index(drop=False, inplace=True)
sycl_run_no_patch.reset_index(drop=False, inplace=True)

sycl_run_patch["Compute Time no patch"] = sycl_run_no_patch['Compute Time'] 
sycl_run_patch["Compute Time Difference wrt no patch"] = sycl_run_no_patch['Compute Time'] - sycl_run_patch['Compute Time']
sycl_run_patch["Compute Time Speedup wrt no patch"] = sycl_run_no_patch['Compute Time'] / sycl_run_patch['Compute Time']
sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
best_speedup_id_no_patch2=sycl_run_patch["Compute Time Speedup wrt no patch"].idxmax()
best_speedup_no_patch2=sycl_run_patch.loc[best_speedup_id_no_patch2]
best_speedup_baseline_no_patch2=sycl_run_no_patch.loc[best_speedup_id_no_patch]
print(sycl_run_patch)
print(best_speedup_no_patch2)
print(best_speedup_baseline_no_patch2)

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.5])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_kokkos_patch_integration['Compute Time no Integration'].max()])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3 = ax2.bar(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Compute Time Speedup wrt no Integration'],
    color='green',
    alpha = 1.0,
    label='HPX-SYCL ON Speedup (w.r.t to OFF)', width=0.33*np.array(sycl_run_kokkos_patch_integration['Cores']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['Cores']), log=True,ec="k", align="center")
ax2.set_ylabel("HPX-SYCL ON Speedup (w.r.t to OFF)")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number HPX Worker Threads [log]")

plot1 = ax.plot(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Compute Time no Integration'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL OFF')
plot2 = ax.plot(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL ON')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_kokkos_patch_integration['Cores'],
              labels=sycl_run_kokkos_patch_integration['Cores'])
ticks_tmp = sycl_run_kokkos_patch_integration['Compute Time'][0:6].astype(int).tolist()
ticks_tmp.append(100)
ticks_tmp.append(1000)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
#ax.set_yticks(ticks=sycl_run_kokkos_patch_integration['Compute Time'][0:6],
#        labels=sycl_run_kokkos_patch_integration['Compute Time'][0:6].astype(int))
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[1.0, 1.2, 1.4],
              labels=[1.0, 1.2, 1.4])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend()
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep with and without the HPX-SYCL Integration\n (Using "+str(number_gpu_executors)+" GPU executors and aggregate up to "+str(number_agg_kernels)+" kernels per launch)")
plt.savefig("async_speedup_"+str(gpu_name_short)+"_"+str(number_gpu_executors)+"exec_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")
plt.show()

# Plot Kokkos patch speedup
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.5])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_patch['Compute Time no patch'].max()])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3 = ax2.bar(
    sycl_run_patch['Cores'],
    sycl_run_patch['Compute Time Speedup wrt no patch'],
    color='darkgreen',
    alpha = 1.0,
    label='Kokkos Patch Speedup', width=0.33*np.array(sycl_run_patch['Cores']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_patch['Cores'],
    sycl_run_patch['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_patch['Cores']), log=True,ec="k", align="center")
ax2.set_ylabel("Kokkos Patch Speedup")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number HPX Worker Threads [log]")

plot1 = ax.plot(
    sycl_run_patch['Cores'],
    sycl_run_patch['Compute Time no patch'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep without Kokkos fence patch')
plot2 = ax.plot(
    sycl_run_patch['Cores'],
    sycl_run_patch['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='darkgreen',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep with Kokkos fence patch')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_patch['Cores'],
              labels=sycl_run_patch['Cores'])
ticks_tmp = sycl_run_patch['Compute Time'][0:6].astype(int).tolist()
ticks_tmp.append(100)
ticks_tmp.append(1000)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
#ax.set_yticks(ticks=sycl_run_patch['Compute Time'][0:6],
#        labels=sycl_run_patch['Compute Time'][0:6].astype(int))
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[1.0, 1.2, 1.4],
              labels=[1.0, 1.2, 1.4])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend(loc=1)
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a "+str(gpu_name)+":\n Time-per-timestep with and without the Kokkos patch\n (Using "+str(number_gpu_executors)+" GPU executors and aggregate up to "+str(number_agg_kernels)+" kernels per launch)")
plt.savefig("kokkos_patch_speedup_"+str(gpu_name_short)+"_"+str(number_gpu_executors)+"exec_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")
plt.show()





==> figures/MI100_runs/graph_speedup_MI100_executor_scaling.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    "mi100_results_2.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

gpu_name="AMD MI100"
gpu_name_short="MI100"
#gpu_name="NVIDIA A100"
#gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

number_cpu_cores=32
#number_gpu_executors=8
number_agg_kernels=1
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == number_cpu_cores) & (cuda_raw_data['Max Aggregation'] == number_agg_kernels)]
filtered_data = filtered_data.loc[(cuda_raw_data['GPU Executors'] > 0)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

# Integration Speedup: Extract SYCL runs where the kokkos patch was applied (with and without integration)
print("Async speedup with Kokkos patch")
sycl_run_kokkos_patch_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1 - remove integration 1]")] 
sycl_run_kokkos_patch_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_patch_integration.reset_index(drop=False, inplace=True)
sycl_run_kokkos_patch_no_integration.reset_index(drop=False, inplace=True)

sycl_run_kokkos_patch_integration["Compute Time no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] 
sycl_run_kokkos_patch_integration["Compute Time Difference wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] - sycl_run_kokkos_patch_integration['Compute Time']
sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_integration['Compute Time']
best_speedup_id=sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup=sycl_run_kokkos_patch_integration.loc[best_speedup_id]
best_speedup_baseline=sycl_run_kokkos_patch_no_integration.loc[best_speedup_id]
print(sycl_run_kokkos_patch_integration)
sycl_run_kokkos_patch_integration["Base2"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_no_integration['Compute Time']
sycl_run_kokkos_patch_integration["Base"] = sycl_run_kokkos_patch_integration[['Base2', 'Compute Time Speedup wrt no Integration']].min(axis=1)
print(best_speedup)
print(best_speedup_baseline)




# Integration Speedup: Extract SYCL runs where the kokkos patch was NOT applied (with and without integration)
# print("Async speedup without Kokkos patch")
# sycl_run_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [remove integration 1]")] 
# sycl_run_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
# sycl_run_integration.reset_index(drop=False, inplace=True)
# sycl_run_no_integration.reset_index(drop=False, inplace=True)

# sycl_run_integration["Compute Time no Integration"] = sycl_run_no_integration['Compute Time'] 
# sycl_run_integration["Compute Time Difference wrt no Integration"] = sycl_run_no_integration['Compute Time'] - sycl_run_integration['Compute Time']
# sycl_run_integration["Compute Time Speedup wrt no Integration"] = sycl_run_no_integration['Compute Time'] / sycl_run_integration['Compute Time']
# best_speedup_id_no_patch=sycl_run_integration["Compute Time Speedup wrt no Integration"].idxmax()
# best_speedup_no_patch=sycl_run_integration.loc[best_speedup_id_no_patch]
# best_speedup_baseline_no_patch=sycl_run_no_integration.loc[best_speedup_id_no_patch]
# print(sycl_run_integration)
# print(best_speedup_no_patch)
# print(best_speedup_baseline_no_patch)

# Kokkos Patch Speedup: Extract SYCL runs where the kokkos patch with integration (with and without kokkos patch)
print("Kokkos patch speedup with async")
sycl_run_no_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
sycl_run_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_patch.reset_index(drop=False, inplace=True)
sycl_run_no_patch.reset_index(drop=False, inplace=True)

sycl_run_patch["Compute Time no patch"] = sycl_run_no_patch['Compute Time'] 
sycl_run_patch["Compute Time Difference wrt no patch"] = sycl_run_no_patch['Compute Time'] - sycl_run_patch['Compute Time']
sycl_run_patch["Compute Time Speedup wrt no patch"] = sycl_run_no_patch['Compute Time'] / sycl_run_patch['Compute Time']
sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
# best_speedup_id_no_patch2=sycl_run_patch["Compute Time Speedup wrt no patch"].idxmax()
# best_speedup_no_patch2=sycl_run_patch.loc[best_speedup_id_no_patch2]
# best_speedup_baseline_no_patch2=sycl_run_no_patch.loc[best_speedup_id_no_patch]
# print(sycl_run_patch)
# print(best_speedup_no_patch2)
# print(best_speedup_baseline_no_patch2)

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([500, sycl_run_kokkos_patch_integration['Compute Time no Integration'].max()])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Base2'],
    color='red',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
plot3 = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Compute Time Speedup wrt no Integration'],
    color='green',
    alpha = 1.0,
    label='HPX-SYCL ON Speedup (w.r.t to OFF)', width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
ax2.set_ylabel("HPX-SYCL ON Speedup (w.r.t to OFF)")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number GPU Executors [log]")

plot1 = ax.plot(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Compute Time no Integration'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL OFF')
plot2 = ax.plot(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL ON')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_kokkos_patch_integration['GPU Executors'],
              labels=sycl_run_kokkos_patch_integration['GPU Executors'])
ticks_tmp = sycl_run_kokkos_patch_integration['Compute Time'][0:5].astype(int).tolist()
ticks_tmp.append(600)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
#ax.set_yticks(ticks=sycl_run_kokkos_patch_integration['Compute Time'][0:5],
#        labels=sycl_run_kokkos_patch_integration['Compute Time'][0:5].astype(int))
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[1.0, 1.2, 1.4],
              labels=[1.0, 1.2, 1.4])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend()
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep with and without the HPX-SYCL Integration\n (Using "+str(number_cpu_cores)+" HPX worker threads, without dynamic work aggregation")
plt.savefig("async_speedup_"+str(gpu_name_short)+"_"+str(number_cpu_cores)+"cores_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")
plt.show()

# Plot Kokkos patch speedup
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([500, sycl_run_patch['Compute Time no patch'].max()])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3 = ax2.bar(
    sycl_run_patch['GPU Executors'],
    sycl_run_patch['Compute Time Speedup wrt no patch'],
    color='darkgreen',
    alpha = 1.0,
    label='Kokkos Patch Speedup', width=0.33*np.array(sycl_run_patch['GPU Executors']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_patch['GPU Executors'],
    sycl_run_patch['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_patch['GPU Executors']), log=True,ec="k", align="center")
ax2.set_ylabel("Kokkos Patch Speedup")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number GPU Executors [log]")

plot1 = ax.plot(
    sycl_run_patch['GPU Executors'],
    sycl_run_patch['Compute Time no patch'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep without Kokkos fence patch')
plot2 = ax.plot(
    sycl_run_patch['GPU Executors'],
    sycl_run_patch['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='darkgreen',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep with Kokkos fence patch')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_patch['GPU Executors'],
              labels=sycl_run_patch['GPU Executors'])
ticks_tmp = sycl_run_patch['Compute Time'][0:5].astype(int).tolist()
ticks_tmp.append(600)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
#ax.set_yticks(ticks=sycl_run_patch['Compute Time'][0:5],
#        labels=sycl_run_patch['Compute Time'].astype(int)[0:5])
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[1.0, 1.2, 1.4],
              labels=[1.0, 1.2, 1.4])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend(loc=1)
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a "+str(gpu_name)+":\n Time-per-timestep with and without the Kokkos patch\n (Using "+str(number_cpu_cores)+" HPX worker threads, without dynamic work aggregation")
plt.savefig("kokkos_patch_speedup_"+str(gpu_name_short)+"_"+str(number_cpu_cores)+"cores_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")
plt.show()





==> figures/MI100_runs/host_tasks/graph_speedup_MI100_host_task_combination.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    #"results_comm1_host_tasks_eager.csv",
    "results_last_run_host_tasks.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

gpu_name="AMD MI100"
gpu_name_short="MI100"
#gpu_name="NVIDIA A100"
#gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

#number_cpu_cores=32
number_gpu_executors=8
number_agg_kernels=32
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] < 64) & (cuda_raw_data['GPU Executors'] == number_gpu_executors) & (cuda_raw_data['Max Aggregation'] == number_agg_kernels)]
filtered_data = filtered_data.loc[(cuda_raw_data['GPU Executors'] > 0)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "HIP")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_HIP")])

# Integration Speedup: Extract SYCL runs where the kokkos patch was applied (with and without integration)
print("Async speedup with Kokkos patch")
sycl_run_kokkos_patch_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1 - remove integration 1]")] 
sycl_run_kokkos_patch_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_patch_integration.reset_index(drop=False, inplace=True)
sycl_run_kokkos_patch_no_integration.reset_index(drop=False, inplace=True)

sycl_run_kokkos_patch_integration["Compute Time no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] 
sycl_run_kokkos_patch_integration["Compute Time Difference wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] - sycl_run_kokkos_patch_integration['Compute Time']
sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_integration['Compute Time']
best_speedup_id=sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup=sycl_run_kokkos_patch_integration.loc[best_speedup_id]
best_speedup_baseline=sycl_run_kokkos_patch_no_integration.loc[best_speedup_id]
print(sycl_run_kokkos_patch_integration)
sycl_run_kokkos_patch_integration["Base2"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_no_integration['Compute Time']
sycl_run_kokkos_patch_integration["Base"] = sycl_run_kokkos_patch_integration[['Base2', 'Compute Time Speedup wrt no Integration']].min(axis=1)
print(best_speedup)
print(best_speedup_baseline)




# Integration Speedup: Extract SYCL runs where the kokkos patch was NOT applied (with and without integration)
# print("Async speedup without Kokkos patch")
# sycl_run_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [remove integration 1]")] 
# sycl_run_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
# sycl_run_integration.reset_index(drop=False, inplace=True)
# sycl_run_no_integration.reset_index(drop=False, inplace=True)

# sycl_run_integration["Compute Time no Integration"] = sycl_run_no_integration['Compute Time'] 
# sycl_run_integration["Compute Time Difference wrt no Integration"] = sycl_run_no_integration['Compute Time'] - sycl_run_integration['Compute Time']
# sycl_run_integration["Compute Time Speedup wrt no Integration"] = sycl_run_no_integration['Compute Time'] / sycl_run_integration['Compute Time']
# best_speedup_id_no_patch=sycl_run_integration["Compute Time Speedup wrt no Integration"].idxmax()
# best_speedup_no_patch=sycl_run_integration.loc[best_speedup_id_no_patch]
# best_speedup_baseline_no_patch=sycl_run_no_integration.loc[best_speedup_id_no_patch]
# print(sycl_run_integration)
# print(best_speedup_no_patch)
# print(best_speedup_baseline_no_patch)

# Kokkos Patch Speedup: Extract SYCL runs where the kokkos patch with integration (with and without kokkos patch)
# print("Kokkos patch speedup with async")
# sycl_run_no_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
# sycl_run_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
# sycl_run_patch.reset_index(drop=False, inplace=True)
# sycl_run_no_patch.reset_index(drop=False, inplace=True)

# sycl_run_patch["Compute Time no patch"] = sycl_run_no_patch['Compute Time'] 
# sycl_run_patch["Compute Time Difference wrt no patch"] = sycl_run_no_patch['Compute Time'] - sycl_run_patch['Compute Time']
# sycl_run_patch["Compute Time Speedup wrt no patch"] = sycl_run_no_patch['Compute Time'] / sycl_run_patch['Compute Time']
# sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
# best_speedup_id_no_patch2=sycl_run_patch["Compute Time Speedup wrt no patch"].idxmax()
# best_speedup_no_patch2=sycl_run_patch.loc[best_speedup_id_no_patch2]
# best_speedup_baseline_no_patch2=sycl_run_no_patch.loc[best_speedup_id_no_patch]
# print(sycl_run_patch)
# print(best_speedup_no_patch2)
# print(best_speedup_baseline_no_patch2)

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_kokkos_patch_integration['Compute Time no Integration'].max() + 2000])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3_base2 = ax2.bar(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Base2'],
    color='red', label='HPX-SYCL ON Speedup (w.r.t to OFF)',
    alpha = 0.2, width=0.33*np.array(sycl_run_kokkos_patch_integration['Cores']), log=True,ec="k", align="center")
plot3 = ax2.bar(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Compute Time Speedup wrt no Integration'],
    color='green',
    alpha = 1.0,
    width=0.33*np.array(sycl_run_kokkos_patch_integration['Cores']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['Cores']), log=True,ec="k", align="center")
ax2.set_ylabel("HPX-SYCL ON Speedup (w.r.t to OFF)")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number HPX Worker Threads [log]")

plot1 = ax.plot(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Compute Time no Integration'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL OFF')
plot2 = ax.plot(
    sycl_run_kokkos_patch_integration['Cores'],
    sycl_run_kokkos_patch_integration['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL ON')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
#ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_kokkos_patch_integration['Cores'],
              labels=sycl_run_kokkos_patch_integration['Cores'])
#ticks_tmp = sycl_run_kokkos_patch_integration['Compute Time'][0:6].tolist()
ticks_tmp = []
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time'].max()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time'].min()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time no Integration'].max()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time no Integration'].min()))
ticks_tmp.append(100)
print(ticks_tmp)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[0.2, 0.4, 0.6, 0.8, 1.0, 1.2],
              labels=[0.2, 0.4, 0.6, 0.8, 1.0, 1.2])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend(loc=1)
ax2.legend(loc=4)
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep with and without the (host task) HPX-SYCL Integration\n (Using "+str(number_gpu_executors)+" GPU executors, with up to " + str(number_agg_kernels) + " kernels aggregated)")
plt.savefig("host_task_async_speedup_A100_"+str(number_gpu_executors)+"exec_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")

# Plot Kokkos patch speedup
#plt.rcParams.update({'font.size': 18})
#fig, ax = plt.subplots()
#fig.set_size_inches(12, 10)
#ax = plt.gca()
##plt.grid(axis="y")
#ax2 = ax.twinx()
#ax2.set_ylim([0.0, 4.0])
##ax.set_ylim([2.0, 30]) #.. with no aggregation
#ax.set_ylim([40, sycl_run_patch['Compute Time no patch'].max()])
#ax2.axhline(
#    1.0,
#    linestyle='--', alpha=0.25,
#    color='k')
#plot3 = ax2.bar(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time Speedup wrt no patch'],
#    color='darkgreen',
#    alpha = 1.0,
#    label='Kokkos Patch Speedup', width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
#plot3_base = ax2.bar(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Base'],
#    color='darkgray',
#    alpha = 1.0, width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
#ax2.set_ylabel("Kokkos Patch Speedup")
#ax.set_ylabel("Time-per-timestep in ms")
#ax.set_xlabel("Number Max Aggregation")

#plot1 = ax.plot(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time no patch'],
#    '--o', markersize=10,
#    linewidth=4,
#    c='gray',
#    alpha=1.00,
#    markeredgecolor='black',
#    label='Time-per-timestep without Kokkos fence patch')
#plot2 = ax.plot(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time'],
#    '--o', markersize=10,
#    linewidth=4,
#    c='darkgreen',
#    alpha=1.00,
#    markeredgecolor='black',
#    label='Time-per-timestep with Kokkos fence patch')
#ax.set_xscale('log')
#ax.set_yscale('log')
#ax2.set_yscale('linear')
#ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax.set_xticks(ticks=sycl_run_patch['Max Aggregation'],
#              labels=sycl_run_patch['Max Aggregation'])
#ax.set_yticks(ticks=sycl_run_patch['Compute Time'][0:6],
#        labels=sycl_run_patch['Compute Time'][0:6].astype(int))
#ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax2.set_yticks(ticks=[1.0, 1.1, 1.2, 1.3, 1.4, 1.5],
#              labels=[1.0, 1.1, 1.2, 1.3, 1.4, 1.5])
#ax2.bar_label(plot3, fmt='%.2fx')
#ax.legend(loc=1)
#ax2.legend(loc=4)
#ax.set_title("Sedov Blast Wave Scenario on a NVIDIA A100:\n Time-per-timestep with and without the Kokkos patch\n (Using "+str(number_cpu_cores)+" GPU executors and "+str(number_gpu_executors)+" GPU executors)")
#plt.savefig("kokkos_patch_speedup_"+str(gpu_name_short)+"_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"executors.pdf",
#                format="pdf", bbox_inches="tight")
#plt.show()





==> figures/MI100_runs/host_tasks/graph_speedup_MI100_host_task_executor.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    #"results_comm1_host_tasks_eager.csv",
    "results_last_run_host_tasks.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

gpu_name="AMD MI100"
gpu_name_short="MI100"
#gpu_name="NVIDIA A100"
#gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

number_cpu_cores=32
#number_gpu_executors=1
number_agg_kernels=1
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == number_cpu_cores) & (cuda_raw_data['Max Aggregation'] == number_agg_kernels)]
filtered_data = filtered_data.loc[(cuda_raw_data['GPU Executors'] > 0)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

# Integration Speedup: Extract SYCL runs where the kokkos patch was applied (with and without integration)
print("Async speedup with Kokkos patch")
sycl_run_kokkos_patch_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1 - remove integration 1]")] 
sycl_run_kokkos_patch_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_patch_integration.reset_index(drop=False, inplace=True)
sycl_run_kokkos_patch_no_integration.reset_index(drop=False, inplace=True)

sycl_run_kokkos_patch_integration["Compute Time no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] 
sycl_run_kokkos_patch_integration["Compute Time Difference wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] - sycl_run_kokkos_patch_integration['Compute Time']
sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_integration['Compute Time']
best_speedup_id=sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup=sycl_run_kokkos_patch_integration.loc[best_speedup_id]
best_speedup_baseline=sycl_run_kokkos_patch_no_integration.loc[best_speedup_id]
print(sycl_run_kokkos_patch_integration)
sycl_run_kokkos_patch_integration["Base2"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_no_integration['Compute Time']
sycl_run_kokkos_patch_integration["Base"] = sycl_run_kokkos_patch_integration[['Base2', 'Compute Time Speedup wrt no Integration']].min(axis=1)
print(best_speedup)
print(best_speedup_baseline)




# Integration Speedup: Extract SYCL runs where the kokkos patch was NOT applied (with and without integration)
# print("Async speedup without Kokkos patch")
# sycl_run_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [remove integration 1]")] 
# sycl_run_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
# sycl_run_integration.reset_index(drop=False, inplace=True)
# sycl_run_no_integration.reset_index(drop=False, inplace=True)

# sycl_run_integration["Compute Time no Integration"] = sycl_run_no_integration['Compute Time'] 
# sycl_run_integration["Compute Time Difference wrt no Integration"] = sycl_run_no_integration['Compute Time'] - sycl_run_integration['Compute Time']
# sycl_run_integration["Compute Time Speedup wrt no Integration"] = sycl_run_no_integration['Compute Time'] / sycl_run_integration['Compute Time']
# best_speedup_id_no_patch=sycl_run_integration["Compute Time Speedup wrt no Integration"].idxmax()
# best_speedup_no_patch=sycl_run_integration.loc[best_speedup_id_no_patch]
# best_speedup_baseline_no_patch=sycl_run_no_integration.loc[best_speedup_id_no_patch]
# print(sycl_run_integration)
# print(best_speedup_no_patch)
# print(best_speedup_baseline_no_patch)

# # Kokkos Patch Speedup: Extract SYCL runs where the kokkos patch with integration (with and without kokkos patch)
# print("Kokkos patch speedup with async")
# sycl_run_no_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
# sycl_run_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
# sycl_run_patch.reset_index(drop=False, inplace=True)
# sycl_run_no_patch.reset_index(drop=False, inplace=True)

# sycl_run_patch["Compute Time no patch"] = sycl_run_no_patch['Compute Time'] 
# sycl_run_patch["Compute Time Difference wrt no patch"] = sycl_run_no_patch['Compute Time'] - sycl_run_patch['Compute Time']
# sycl_run_patch["Compute Time Speedup wrt no patch"] = sycl_run_no_patch['Compute Time'] / sycl_run_patch['Compute Time']
# sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
# best_speedup_id_no_patch2=sycl_run_patch["Compute Time Speedup wrt no patch"].idxmax()
# best_speedup_no_patch2=sycl_run_patch.loc[best_speedup_id_no_patch2]
# best_speedup_baseline_no_patch2=sycl_run_no_patch.loc[best_speedup_id_no_patch]
# print(sycl_run_patch)
# print(best_speedup_no_patch2)
# print(best_speedup_baseline_no_patch2)

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([500, sycl_run_kokkos_patch_integration['Compute Time no Integration'].max() + 200])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3_base2 = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Base2'],
    color='red', label='HPX-SYCL ON Speedup (w.r.t to OFF)',
    alpha = 0.2, width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
plot3 = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Compute Time Speedup wrt no Integration'],
    color='green',
    alpha = 1.0,
    width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['GPU Executors']), log=True,ec="k", align="center")
ax2.set_ylabel("HPX-SYCL ON Speedup (w.r.t to OFF)")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number GPU Executors [log]")

plot1 = ax.plot(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Compute Time no Integration'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL OFF')
plot2 = ax.plot(
    sycl_run_kokkos_patch_integration['GPU Executors'],
    sycl_run_kokkos_patch_integration['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL ON')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_kokkos_patch_integration['GPU Executors'],
              labels=sycl_run_kokkos_patch_integration['GPU Executors'])
#ticks_tmp = sycl_run_kokkos_patch_integration['Compute Time'][0:6].tolist()
ticks_tmp = []
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time'].max()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time'].min()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time no Integration'].max()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time no Integration'].min()))
ticks_tmp.append(600)
ticks_tmp.append(1000)
print(ticks_tmp)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[0.2, 0.4, 0.6],
              labels=[0.2, 0.4, 0.6])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend(loc=1)
ax2.legend(loc=5)
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep with and without the (host task) HPX-SYCL Integration\n (Using "+str(number_cpu_cores)+" HPX worker threads, without dynamic work aggregation)")
plt.savefig("host_task_async_speedup_A100_"+str(number_cpu_cores)+"cores_"+str(number_agg_kernels)+"agg.pdf",
                format="pdf", bbox_inches="tight")

# Plot Kokkos patch speedup
#plt.rcParams.update({'font.size': 18})
#fig, ax = plt.subplots()
#fig.set_size_inches(12, 10)
#ax = plt.gca()
##plt.grid(axis="y")
#ax2 = ax.twinx()
#ax2.set_ylim([0.0, 4.0])
##ax.set_ylim([2.0, 30]) #.. with no aggregation
#ax.set_ylim([40, sycl_run_patch['Compute Time no patch'].max()])
#ax2.axhline(
#    1.0,
#    linestyle='--', alpha=0.25,
#    color='k')
#plot3 = ax2.bar(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time Speedup wrt no patch'],
#    color='darkgreen',
#    alpha = 1.0,
#    label='Kokkos Patch Speedup', width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
#plot3_base = ax2.bar(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Base'],
#    color='darkgray',
#    alpha = 1.0, width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
#ax2.set_ylabel("Kokkos Patch Speedup")
#ax.set_ylabel("Time-per-timestep in ms")
#ax.set_xlabel("Number Max Aggregation")

#plot1 = ax.plot(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time no patch'],
#    '--o', markersize=10,
#    linewidth=4,
#    c='gray',
#    alpha=1.00,
#    markeredgecolor='black',
#    label='Time-per-timestep without Kokkos fence patch')
#plot2 = ax.plot(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time'],
#    '--o', markersize=10,
#    linewidth=4,
#    c='darkgreen',
#    alpha=1.00,
#    markeredgecolor='black',
#    label='Time-per-timestep with Kokkos fence patch')
#ax.set_xscale('log')
#ax.set_yscale('log')
#ax2.set_yscale('linear')
#ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax.set_xticks(ticks=sycl_run_patch['Max Aggregation'],
#              labels=sycl_run_patch['Max Aggregation'])
#ax.set_yticks(ticks=sycl_run_patch['Compute Time'][0:6],
#        labels=sycl_run_patch['Compute Time'][0:6].astype(int))
#ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax2.set_yticks(ticks=[1.0, 1.1, 1.2, 1.3, 1.4, 1.5],
#              labels=[1.0, 1.1, 1.2, 1.3, 1.4, 1.5])
#ax2.bar_label(plot3, fmt='%.2fx')
#ax.legend(loc=1)
#ax2.legend(loc=4)
#ax.set_title("Sedov Blast Wave Scenario on a NVIDIA A100:\n Time-per-timestep with and without the Kokkos patch\n (Using "+str(number_cpu_cores)+" GPU executors and "+str(number_gpu_executors)+" GPU executors)")
#plt.savefig("kokkos_patch_speedup_"+str(gpu_name_short)+"_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"executors.pdf",
#                format="pdf", bbox_inches="tight")
#plt.show()





==> figures/MI100_runs/host_tasks/graph_speedup_MI100_host_task_scaling.py <==
import pandas as pd
pd.options.mode.chained_assignment = None  # default='warn'
import math
import matplotlib.pyplot as plt
import numpy as np

cuda_raw_data_colnames = [
    'Backend',
    'Cores',
    'GPU Executors',
    'Max Aggregation',
    'Compute Time',
    'Total Time']
cuda_raw_data = pd.read_csv(
    #"results_comm1_host_tasks_eager.csv",
    "results_last_run_host_tasks.csv",
    comment='#',
    names=cuda_raw_data_colnames,
    header=None,
    on_bad_lines = 'warn')

gpu_name="AMD MI100"
gpu_name_short="MI100"
#gpu_name="NVIDIA A100"
#gpu_name_short="A100"
print("Overall best:")
cuda_raw_data["Compute Time"].replace('', np.nan, inplace=True)
cuda_raw_data["Compute Time"].replace(' ', np.nan, inplace=True)
cuda_raw_data.dropna(subset=['Compute Time'], inplace=True)
print(cuda_raw_data)
cuda_raw_data["Compute Time"]=cuda_raw_data["Compute Time"].astype(float)
best_runs_raw=cuda_raw_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(cuda_raw_data.loc[best_runs_raw])
print("")

number_cpu_cores=32
number_gpu_executors=1
#number_agg_kernels=1
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 8)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['GPU Executors'] == 128)]
#filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == 32) & (cuda_raw_data['GPU Executors'] == 128) & (cuda_raw_data['Max Aggregation'] == 8)]
filtered_data = cuda_raw_data.loc[(cuda_raw_data['Cores'] == number_cpu_cores) & (cuda_raw_data['GPU Executors'] == number_gpu_executors)]
filtered_data = filtered_data.loc[(cuda_raw_data['GPU Executors'] > 0)]
filtered_data['Compute Time'] = filtered_data['Compute Time'] / 15.0 * 1000.0
filtered_data['Compute Time'] = filtered_data['Compute Time'].round(0) 
#filtered_data = cuda_raw_data

print("Filtered best:")
best_runs=filtered_data.groupby(["Backend"], dropna=False)['Compute Time'].idxmin()
print(filtered_data.loc[best_runs])

print(filtered_data.loc[(filtered_data['Backend'] == "CUDA")])
print(filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_CUDA")])

# Integration Speedup: Extract SYCL runs where the kokkos patch was applied (with and without integration)
print("Async speedup with Kokkos patch")
sycl_run_kokkos_patch_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1 - remove integration 1]")] 
sycl_run_kokkos_patch_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
sycl_run_kokkos_patch_integration.reset_index(drop=False, inplace=True)
sycl_run_kokkos_patch_no_integration.reset_index(drop=False, inplace=True)

sycl_run_kokkos_patch_integration["Compute Time no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] 
sycl_run_kokkos_patch_integration["Compute Time Difference wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] - sycl_run_kokkos_patch_integration['Compute Time']
sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_integration['Compute Time']
best_speedup_id=sycl_run_kokkos_patch_integration["Compute Time Speedup wrt no Integration"].idxmax()
best_speedup=sycl_run_kokkos_patch_integration.loc[best_speedup_id]
best_speedup_baseline=sycl_run_kokkos_patch_no_integration.loc[best_speedup_id]
print(sycl_run_kokkos_patch_integration)
sycl_run_kokkos_patch_integration["Base2"] = sycl_run_kokkos_patch_no_integration['Compute Time'] / sycl_run_kokkos_patch_no_integration['Compute Time']
sycl_run_kokkos_patch_integration["Base"] = sycl_run_kokkos_patch_integration[['Base2', 'Compute Time Speedup wrt no Integration']].min(axis=1)
print(best_speedup)
print(best_speedup_baseline)




# Integration Speedup: Extract SYCL runs where the kokkos patch was NOT applied (with and without integration)
# print("Async speedup without Kokkos patch")
# sycl_run_no_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [remove integration 1]")] 
# sycl_run_integration = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
# sycl_run_integration.reset_index(drop=False, inplace=True)
# sycl_run_no_integration.reset_index(drop=False, inplace=True)

# sycl_run_integration["Compute Time no Integration"] = sycl_run_no_integration['Compute Time'] 
# sycl_run_integration["Compute Time Difference wrt no Integration"] = sycl_run_no_integration['Compute Time'] - sycl_run_integration['Compute Time']
# sycl_run_integration["Compute Time Speedup wrt no Integration"] = sycl_run_no_integration['Compute Time'] / sycl_run_integration['Compute Time']
# best_speedup_id_no_patch=sycl_run_integration["Compute Time Speedup wrt no Integration"].idxmax()
# best_speedup_no_patch=sycl_run_integration.loc[best_speedup_id_no_patch]
# best_speedup_baseline_no_patch=sycl_run_no_integration.loc[best_speedup_id_no_patch]
# print(sycl_run_integration)
# print(best_speedup_no_patch)
# print(best_speedup_baseline_no_patch)

# # Kokkos Patch Speedup: Extract SYCL runs where the kokkos patch with integration (with and without kokkos patch)
# print("Kokkos patch speedup with async")
# sycl_run_no_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL")] 
# sycl_run_patch = filtered_data.loc[(filtered_data['Backend'] == "KOKKOS_SYCL [fence patch 1]")] 
# sycl_run_patch.reset_index(drop=False, inplace=True)
# sycl_run_no_patch.reset_index(drop=False, inplace=True)

# sycl_run_patch["Compute Time no patch"] = sycl_run_no_patch['Compute Time'] 
# sycl_run_patch["Compute Time Difference wrt no patch"] = sycl_run_no_patch['Compute Time'] - sycl_run_patch['Compute Time']
# sycl_run_patch["Compute Time Speedup wrt no patch"] = sycl_run_no_patch['Compute Time'] / sycl_run_patch['Compute Time']
# sycl_run_patch["Base"] = sycl_run_patch['Compute Time'] / sycl_run_patch['Compute Time']
# best_speedup_id_no_patch2=sycl_run_patch["Compute Time Speedup wrt no patch"].idxmax()
# best_speedup_no_patch2=sycl_run_patch.loc[best_speedup_id_no_patch2]
# best_speedup_baseline_no_patch2=sycl_run_no_patch.loc[best_speedup_id_no_patch]
# print(sycl_run_patch)
# print(best_speedup_no_patch2)
# print(best_speedup_baseline_no_patch2)

# Plot async on/off with patch
plt.rcParams.update({'font.size': 18})
fig, ax = plt.subplots()
fig.set_size_inches(12, 10)
ax = plt.gca()
#plt.grid(axis="y")
ax2 = ax.twinx()
ax2.set_ylim([0.0, 4.0])
#ax.set_ylim([2.0, 30]) #.. with no aggregation
ax.set_ylim([40, sycl_run_kokkos_patch_integration['Compute Time no Integration'].max() + 2000])
ax2.axhline(
    1.0,
    linestyle='--', alpha=0.25,
    color='k')
plot3_base2 = ax2.bar(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Base2'],
    color='red', label='HPX-SYCL ON Speedup (w.r.t to OFF)',
    alpha = 0.2, width=0.33*np.array(sycl_run_kokkos_patch_integration['Max Aggregation']), log=True,ec="k", align="center")
plot3 = ax2.bar(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Compute Time Speedup wrt no Integration'],
    color='green',
    alpha = 1.0,
    width=0.33*np.array(sycl_run_kokkos_patch_integration['Max Aggregation']), log=True,ec="k", align="center")
plot3_base = ax2.bar(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Base'],
    color='darkgray',
    alpha = 1.0, width=0.33*np.array(sycl_run_kokkos_patch_integration['Max Aggregation']), log=True,ec="k", align="center")
ax2.set_ylabel("HPX-SYCL ON Speedup (w.r.t to OFF)")
ax.set_ylabel("Time-per-timestep in ms [log]")
ax.set_xlabel("Number Max Aggregation [log]")

plot1 = ax.plot(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Compute Time no Integration'],
    '--o', markersize=10,
    linewidth=4,
    c='gray',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL OFF')
plot2 = ax.plot(
    sycl_run_kokkos_patch_integration['Max Aggregation'],
    sycl_run_kokkos_patch_integration['Compute Time'],
    '--o', markersize=10,
    linewidth=4,
    c='orange',
    alpha=1.00,
    markeredgecolor='black',
    label='Time-per-timestep HPX-SYCL ON')
ax.set_xscale('log')
ax.set_yscale('log')
ax2.set_yscale('linear')
#ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax.set_xticks(ticks=sycl_run_kokkos_patch_integration['Max Aggregation'],
              labels=sycl_run_kokkos_patch_integration['Max Aggregation'])
#ticks_tmp = sycl_run_kokkos_patch_integration['Compute Time'][0:6].tolist()
ticks_tmp = []
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time'].max()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time'].min()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time no Integration'].max()))
ticks_tmp.append(int(sycl_run_kokkos_patch_integration['Compute Time no Integration'].min()))
ticks_tmp.append(100)
ticks_tmp.append(1000)
print(ticks_tmp)
ax.set_yticks(ticks=ticks_tmp,
        labels=ticks_tmp)
ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
ax2.set_yticks(ticks=[0.2, 0.4, 0.6],
              labels=[0.2, 0.4, 0.6])
ax2.bar_label(plot3, fmt='%.2fx')
ax.legend(loc=1)
ax2.legend(loc=5)
ax.set_title("Sedov Blast Wave Scenario on a "+gpu_name+":\n Time-per-timestep with and without the (host task) HPX-SYCL Integration\n (Using "+str(number_cpu_cores)+" HPX worker threads and "+str(number_gpu_executors)+" GPU executor)")
plt.savefig("host_task_async_speedup_A100_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"executors.pdf",
                format="pdf", bbox_inches="tight")

# Plot Kokkos patch speedup
#plt.rcParams.update({'font.size': 18})
#fig, ax = plt.subplots()
#fig.set_size_inches(12, 10)
#ax = plt.gca()
##plt.grid(axis="y")
#ax2 = ax.twinx()
#ax2.set_ylim([0.0, 4.0])
##ax.set_ylim([2.0, 30]) #.. with no aggregation
#ax.set_ylim([40, sycl_run_patch['Compute Time no patch'].max()])
#ax2.axhline(
#    1.0,
#    linestyle='--', alpha=0.25,
#    color='k')
#plot3 = ax2.bar(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time Speedup wrt no patch'],
#    color='darkgreen',
#    alpha = 1.0,
#    label='Kokkos Patch Speedup', width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
#plot3_base = ax2.bar(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Base'],
#    color='darkgray',
#    alpha = 1.0, width=0.33*np.array(sycl_run_patch['Max Aggregation']), log=True,ec="k", align="center")
#ax2.set_ylabel("Kokkos Patch Speedup")
#ax.set_ylabel("Time-per-timestep in ms")
#ax.set_xlabel("Number Max Aggregation")

#plot1 = ax.plot(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time no patch'],
#    '--o', markersize=10,
#    linewidth=4,
#    c='gray',
#    alpha=1.00,
#    markeredgecolor='black',
#    label='Time-per-timestep without Kokkos fence patch')
#plot2 = ax.plot(
#    sycl_run_patch['Max Aggregation'],
#    sycl_run_patch['Compute Time'],
#    '--o', markersize=10,
#    linewidth=4,
#    c='darkgreen',
#    alpha=1.00,
#    markeredgecolor='black',
#    label='Time-per-timestep with Kokkos fence patch')
#ax.set_xscale('log')
#ax.set_yscale('log')
#ax2.set_yscale('linear')
#ax.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax.set_xticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax.set_xticks(ticks=sycl_run_patch['Max Aggregation'],
#              labels=sycl_run_patch['Max Aggregation'])
#ax.set_yticks(ticks=sycl_run_patch['Compute Time'][0:6],
#        labels=sycl_run_patch['Compute Time'][0:6].astype(int))
#ax2.set_yticks(ticks=[], labels=[], minor=True)  # Reset minor ticks
#ax2.set_yticks(ticks=[1.0, 1.1, 1.2, 1.3, 1.4, 1.5],
#              labels=[1.0, 1.1, 1.2, 1.3, 1.4, 1.5])
#ax2.bar_label(plot3, fmt='%.2fx')
#ax.legend(loc=1)
#ax2.legend(loc=4)
#ax.set_title("Sedov Blast Wave Scenario on a NVIDIA A100:\n Time-per-timestep with and without the Kokkos patch\n (Using "+str(number_cpu_cores)+" GPU executors and "+str(number_gpu_executors)+" GPU executors)")
#plt.savefig("kokkos_patch_speedup_"+str(gpu_name_short)+"_"+str(number_cpu_cores)+"cores_"+str(number_gpu_executors)+"executors.pdf",
#                format="pdf", bbox_inches="tight")
#plt.show()




